More on the Subleading Gravitational Waveform

In this short note, we address the calculation of the contribution to the one-loop gravitational waveform arising from the difference of the unitarity cuts associated to the $s$- and $s'$-channels recently pointed out in arXiv:2308.02125, providing its explicit expression for minimally-coupled massive scalars in momentum space.

==> anc/epsilonListSCut.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
   (\[Omega]2^2*(2*a*qq1*qq2*(\[Omega]1 - 2*y^2*\[Omega]1)^2*
       (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
      2*qq1*qq2*(a - 2*a*y^2)^2*\[Omega]2*(2*y^2*\[Omega]1^2*\[Omega]2 - 
        \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
        y*(-\[Omega]1^3 + \[Omega]1*\[Omega]2^2)) - y*(-3 + 2*y^2)*\[Omega]1*
       \[Omega]2*(qq1^2*(-1 + 2*y^2)*(2*y*\[Omega]1 - \[Omega]2)*\[Omega]2 + 
        qq1*(-(qq2*(-1 + 2*y^2)*(\[Omega]1^2 + 2*y*\[Omega]1*\[Omega]2 - 
             \[Omega]2^2)) + 8*y*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
            2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) - 
        \[Omega]1^2*(qq2^2*(1 - 2*y^2) + 4*qq2*(-1 + 2*y^2)*\[Omega]2^2 + 
          8*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2))))*ulp[u1, \[Epsilon]]^2 - 
    2*\[Omega]1*\[Omega]2*(2*a*qq1*qq2*(\[Omega]1 - 2*y^2*\[Omega]1)^2*
       (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
      2*qq1*qq2*(a - 2*a*y^2)^2*\[Omega]2*(2*y^2*\[Omega]1^2*\[Omega]2 - 
        \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
        y*(-\[Omega]1^3 + \[Omega]1*\[Omega]2^2)) - 
      y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^2*(qq1^2*y*(-1 + 2*y^2) + 
        qq2^2*y*(-1 + 2*y^2) - 8*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        2*qq1*(qq2*(y - 2*y^3) + \[Omega]1*\[Omega]2 - 6*y^2*\[Omega]1*
           \[Omega]2 + 2*y*(\[Omega]1^2 + \[Omega]2^2)) + 
        qq2*(2*\[Omega]1*\[Omega]2 - 12*y^2*\[Omega]1*\[Omega]2 + 
          4*y*(\[Omega]1^2 + \[Omega]2^2))))*ulp[u1, \[Epsilon]]*
     ulp[u2, \[Epsilon]] + \[Omega]1^2*
     (2*a*qq1*qq2*(\[Omega]1 - 2*y^2*\[Omega]1)^2*(\[Omega]1^2 - 
        2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 2*qq1*qq2*(a - 2*a*y^2)^2*
       \[Omega]2*(2*y^2*\[Omega]1^2*\[Omega]2 - 
        \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
        y*(-\[Omega]1^3 + \[Omega]1*\[Omega]2^2)) + y*(-3 + 2*y^2)*\[Omega]1*
       \[Omega]2*(qq1^2*(1 - 2*y^2)*\[Omega]2^2 + 
        \[Omega]1*(qq2^2*(-1 + 2*y^2)*(\[Omega]1 - 2*y*\[Omega]2) + 
          8*qq2*y*\[Omega]2*(-\[Omega]1^2 + 2*y*\[Omega]1*\[Omega]2 - 
            \[Omega]2^2) + 8*\[Omega]1*\[Omega]2^2*(\[Omega]1^2 - 
            2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) + qq1*(-1 + 2*y^2)*
         (4*\[Omega]1^2*\[Omega]2^2 + qq2*(-\[Omega]1^2 + 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2))))*ulp[u2, \[Epsilon]]^2 + 
    4*y*(3 - 2*y^2)*\[Omega]1^2*\[Omega]2^2*
     (qq1*(-1 + 2*y^2)*(y*\[Omega]1 - \[Omega]2)*\[Omega]2 + 
      qq2*(-1 + 2*y^2)*\[Omega]1*(-\[Omega]1 + y*\[Omega]2) + 
      2*\[Omega]1*\[Omega]2*(-(\[Omega]1*\[Omega]2) - 
        2*y^2*\[Omega]1*\[Omega]2 + 2*y*(\[Omega]1^2 + \[Omega]2^2)))*
     ulp[q2, \[Epsilon]]*(\[Omega]2*ulp[u1, \[Epsilon]] - 
      \[Omega]1*ulp[u2, \[Epsilon]])))/(qq1*qq2*(-1 + y^2)^(3/2)*\[Omega]1^2*
   \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)), 
 (-128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
   (\[Omega]2^2*(qq1^4*(-1 + y^2)*\[Omega]1^3*
       (8*y^3*\[Omega]1*\[Omega]2^2*(-2*y*\[Omega]1 + \[Omega]2) + 
        qq2*(1 - 2*y^2)^2*((2 - 3*a + 2*a^2)*\[Omega]1^2 + 
          (-1 + 3*a - 2*a^2)*\[Omega]2^2)) + qq2^2*\[Omega]1^3*\[Omega]2^2*
       (qq2^3*(1 - 2*y^2)^2*(-1 + y^2) - 4*qq2^2*(-1 + y^2)*\[Omega]2*
         (2*y^3*\[Omega]1 + \[Omega]2 - 4*y^2*\[Omega]2 + 4*y^4*\[Omega]2) + 
        8*y*(-3 + 4*y^2)*\[Omega]1*\[Omega]2^3*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 8*qq2*(-1 + y^2)*
         \[Omega]2^2*(\[Omega]1^2 - 2*y^2*\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + 8*y^3*\[Omega]1*\[Omega]2 + \[Omega]2^2 - 
          2*y^2*\[Omega]2^2)) + qq1^3*\[Omega]1^2*
       (-8*y^2*(-3 + 4*y^2)*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + qq2^2*(1 - 3*y^2 + 2*y^4)*
         (-((1 + a)*(-1 + 2*y^2)*\[Omega]1^3) - 
          2*y*(-7 + 10*y^2 + a*(13 - 18*y^2) + a^2*(-7 + 10*y^2))*\[Omega]1^2*
           \[Omega]2 + (-3 - 6*y^2 + 8*y^4 + a*(7 + 10*y^2 - 16*y^4) + 
            a^2*(-4 - 4*y^2 + 8*y^4))*\[Omega]1*\[Omega]2^2 + 
          2*y*(2 + a^2*(1 + 2*y^2) - a*(3 + 2*y^2))*\[Omega]2^3) + 
        4*qq2*\[Omega]1*((1 + a - 2*y^2)*(-1 + 2*y^2)*\[Omega]1^4 + 
          y*(5 - 18*y^2 + 14*y^4 + a^2*(-2*y^2 + 4*y^4) - 
            2*a*(2 - 7*y^2 + 6*y^4))*\[Omega]1^3*\[Omega]2 - 
          (2*a^2*(1 - 2*y^2)^2 + y^2*(3 - 5*y^2 + 2*y^4) + 
            a*(1 - 8*y^2 + 18*y^4 - 12*y^6))*\[Omega]1^2*\[Omega]2^2 + 
          y*(1 + 2*(-2 + a^2)*y^2 - 4*a^2*y^4 + 4*y^6)*\[Omega]1*
           \[Omega]2^3 + (1 - y^2 + y^4 - 2*y^6 + a*(-3 + 9*y^2 - 6*y^4) + 
            a^2*(-2*y^2 + 4*y^4))*\[Omega]2^4)) + qq1*qq2*\[Omega]2*
       (-16*(-1 + 2*y^4)*\[Omega]1^5*\[Omega]2^3*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 4*qq2^2*\[Omega]1*
         \[Omega]2*((-2 + 6*y^2 - 7*y^4 + 2*y^6 + a*(-1 + 2*y^2))*
           \[Omega]1^4 + y*(8 - 23*y^2 + 8*y^4 + 8*y^6 + 
            a^2*(-2*y^2 + 4*y^4) - 2*a*(2 - 7*y^2 + 6*y^4))*\[Omega]1^3*
           \[Omega]2 - (1 + 4*y^2 - 15*y^4 + 10*y^6 + 2*a^2*(1 - 2*y^2)^2 + 
            a*(1 - 8*y^2 + 18*y^4 - 12*y^6))*\[Omega]1^2*\[Omega]2^2 + 
          y*(1 + 2*(-1 + a^2)*y^2 + (2 - 4*a^2)*y^4)*\[Omega]1*\[Omega]2^3 + 
          (-1 + 2*y^2)*(-2 + y^2 + 2*a^2*y^2 - 3*a*(-1 + y^2))*\[Omega]2^4) + 
        8*qq2*\[Omega]1^3*\[Omega]2^2*(-6*y^3*\[Omega]1^3 + 
          12*y^4*\[Omega]1^2*\[Omega]2 - 12*y^6*\[Omega]1^2*\[Omega]2 + 
          4*y^5*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2) + 
          \[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
          2*y*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) - 
          y^2*(2*\[Omega]1^2*\[Omega]2 + 3*\[Omega]2^3)) + 
        qq2^3*(1 - 3*y^2 + 2*y^4)*((1 + a)*\[Omega]1^3*\[Omega]2 + 
          (-3 + 7*a - 4*a^2)*\[Omega]1*\[Omega]2^3 + 8*(-1 + a)^2*y^4*
           \[Omega]1*\[Omega]2^3 - 2*y^2*((1 + a)*\[Omega]1^3*\[Omega]2 + 
            (3 - 5*a + 2*a^2)*\[Omega]1*\[Omega]2^3) - 
          4*y^3*(\[Omega]1^4 + 3*(-1 + a)^2*\[Omega]1^2*\[Omega]2^2 + 
            (-1 + a)^2*\[Omega]2^4) + 2*y*(\[Omega]1^4 + 5*(-1 + a)^2*
             \[Omega]1^2*\[Omega]2^2 + 3*(-1 + a)^2*\[Omega]2^4))) + 
      qq1^2*\[Omega]1*(8*y*(-3 + 4*y^2)*\[Omega]1^5*\[Omega]2^3*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        8*qq2*\[Omega]1^3*\[Omega]2^2*((1 - 3*y^2 + 2*y^4)*\[Omega]1^3 + 
          2*y*(-2 + y^2 + 2*y^4)*\[Omega]1^2*\[Omega]2 + 
          (1 + y^2 + 2*y^4 - 8*y^6)*\[Omega]1*\[Omega]2^2 + 
          2*y*(-1 + 2*y^4)*\[Omega]2^3) + qq2^3*(1 - 3*y^2 + 2*y^4)*
         ((-1 + 2*y^2)*\[Omega]1^4 + 2*(1 + a)*y*(-1 + 2*y^2)*\[Omega]1^3*
           \[Omega]2 + (-2 - 16*y^2 + 24*y^4 + a*(3 + 34*y^2 - 48*y^4) + 
            2*a^2*(-1 - 8*y^2 + 12*y^4))*\[Omega]1^2*\[Omega]2^2 - 
          2*y*(-3 - 6*y^2 + 8*y^4 + a*(7 + 10*y^2 - 16*y^4) + 
            a^2*(-4 - 4*y^2 + 8*y^4))*\[Omega]1*\[Omega]2^3 + 
          (1 - 14*y^2 + 8*y^4 + a*(-3 + 30*y^2 - 16*y^4) + 
            2*a^2*(1 - 8*y^2 + 4*y^4))*\[Omega]2^4) + 4*qq2^2*\[Omega]1*
         \[Omega]2*(-4*(-5 + 6*a)*y^7*\[Omega]1^2*\[Omega]2^2 + 
          2*\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
          8*y^2*((-3 + a)*\[Omega]1^3*\[Omega]2 - \[Omega]1*\[Omega]2^3) + 
          4*y^4*((16 - 7*a + a^2)*\[Omega]1^3*\[Omega]2 - 
            (-3 + a^2)*\[Omega]1*\[Omega]2^3) - 
          4*y^6*((11 - 6*a + 2*a^2)*\[Omega]1^3*\[Omega]2 - 
            2*(-1 + a^2)*\[Omega]1*\[Omega]2^3) + 
          y*(2*(2 + a)*\[Omega]1^4 + (-3 + 2*a + 4*a^2)*\[Omega]1^2*
             \[Omega]2^2 + 2*(-2 + 3*a)*\[Omega]2^4) + 
          2*y^5*(5*\[Omega]1^4 + 2*(-10 + 9*a + 4*a^2)*\[Omega]1^2*
             \[Omega]2^2 + (-1 + 6*a - 4*a^2)*\[Omega]2^4) - 
          y^3*(4*(3 + a)*\[Omega]1^4 + (-23 + 16*a + 16*a^2)*\[Omega]1^2*
             \[Omega]2^2 - 2*(4 - 9*a + 2*a^2)*\[Omega]2^4))))*
     ulp[u1, \[Epsilon]]^2 - 2*\[Omega]1*\[Omega]2*
     (qq1^4*(-1 + y^2)*\[Omega]1^3*(-8*y^4*\[Omega]1^2*\[Omega]2^2 + 
        qq2*(1 - 2*y^2)^2*((1 - 3*a + 2*a^2)*\[Omega]1^2 + 
          y*\[Omega]1*\[Omega]2 + (-1 + 3*a - 2*a^2)*\[Omega]2^2)) + 
      qq1^3*\[Omega]1^2*(4*y^2*\[Omega]1^3*\[Omega]2^2*
         ((3 - 4*y^2)*\[Omega]1^2 + 2*y*(-5 + 6*y^2)*\[Omega]1*\[Omega]2 + 
          (3 - 4*y^2)*\[Omega]2^2) + qq2^2*(1 - 3*y^2 + 2*y^4)*
         (-((-1 + a)*(-1 + 2*y^2)*\[Omega]1^3) - 
          2*y*(-7 + 10*y^2 + a*(13 - 18*y^2) + a^2*(-7 + 10*y^2))*\[Omega]1^2*
           \[Omega]2 + (-3 - 4*y^2 + 4*y^4 + a*(7 + 10*y^2 - 16*y^4) + 
            a^2*(-4 - 4*y^2 + 8*y^4))*\[Omega]1*\[Omega]2^2 + 
          2*y*(2 + a^2*(1 + 2*y^2) - a*(3 + 2*y^2))*\[Omega]2^3) + 
        2*qq2*\[Omega]1*(2*(1 + a - 2*y^2)*(-1 + 2*y^2)*\[Omega]1^4 + 
          2*y*(-1 + 2*y^2)*(-5 + 6*y^2 + 2*a^2*y^2 + a*(4 - 6*y^2))*
           \[Omega]1^3*\[Omega]2 - 2*(2*a^2*(1 - 2*y^2)^2 + 
            4*y^2*(-1 + y^2)^2 + a*(1 - 8*y^2 + 18*y^4 - 12*y^6))*\[Omega]1^2*
           \[Omega]2^2 + y*(3 + (-13 + 4*a^2)*y^2 - 8*(-1 + a^2)*y^4 + 4*y^6)*
           \[Omega]1*\[Omega]2^3 + 2*(-1 + 2*y^2)*(-1 + 2*a^2*y^2 - 
            3*a*(-1 + y^2))*\[Omega]2^4)) + qq2^2*\[Omega]1^2*\[Omega]2^3*
       (qq2^3*y*(1 - 2*y^2)^2*(-1 + y^2) + 8*y*(-3 + 4*y^2)*\[Omega]1^2*
         \[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
        4*qq2*\[Omega]1*\[Omega]2*((2 - 9*y^2 + 8*y^4)*\[Omega]1^2 - 
          2*y*(2 - 11*y^2 + 10*y^4)*\[Omega]1*\[Omega]2 + 
          (2 - 9*y^2 + 8*y^4)*\[Omega]2^2) - 2*qq2^2*(-1 + y^2)*
         (\[Omega]1*\[Omega]2 - 8*y^2*\[Omega]1*\[Omega]2 + 
          16*y^4*\[Omega]1*\[Omega]2 + 2*y*(\[Omega]1^2 + \[Omega]2^2) - 
          4*y^3*(\[Omega]1^2 + \[Omega]2^2))) + qq1*qq2*\[Omega]2^2*
       (-16*(-1 + 2*y^4)*\[Omega]1^5*\[Omega]2^2*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - qq2^3*(1 - 3*y^2 + 2*y^4)*
         ((-1 + 2*y^2)*(-1 + a + 2*y^2)*\[Omega]1^3 + 
          2*y*(-6 + 8*y^2 - 2*a*(-5 + 6*y^2) + a^2*(-5 + 6*y^2))*\[Omega]1^2*
           \[Omega]2 + (3 + 6*y^2 - 8*y^4 + a^2*(4 + 4*y^2 - 8*y^4) + 
            a*(-7 - 10*y^2 + 16*y^4))*\[Omega]1*\[Omega]2^2 + 
          2*(-1 + a)^2*y*(-3 + 2*y^2)*\[Omega]2^3) + 2*qq2^2*\[Omega]1*
         (2*(-1 + 2*y^2)*(2 + a - y^2 - 2*y^4)*\[Omega]1^4 + 
          y*(13 - 31*y^2 - 8*y^4 + 28*y^6 - 4*a*(2 - 7*y^2 + 6*y^4) + 
            a^2*(-4*y^2 + 8*y^4))*\[Omega]1^3*\[Omega]2 - 
          2*(2*a^2*(1 - 2*y^2)^2 + 2*y^2*(3 - 7*y^2 + 4*y^4) + 
            a*(1 - 8*y^2 + 18*y^4 - 12*y^6))*\[Omega]1^2*\[Omega]2^2 - 
          2*y*(-1 + 2*y^2)*(-1 + 2*a^2*y^2)*\[Omega]1*\[Omega]2^3 + 
          2*(-1 + 2*y^2)*(-2 + y^2 + 2*a^2*y^2 - 3*a*(-1 + y^2))*
           \[Omega]2^4) + 4*qq2*\[Omega]1^3*\[Omega]2*
         (3*\[Omega]1^2*\[Omega]2 - 28*y^6*\[Omega]1^2*\[Omega]2 + 
          4*\[Omega]2^3 + 2*y^3*\[Omega]1*(-6*\[Omega]1^2 + \[Omega]2^2) + 
          2*y*(\[Omega]1^3 - 3*\[Omega]1*\[Omega]2^2) + 
          4*y^5*(3*\[Omega]1^3 + 2*\[Omega]1*\[Omega]2^2) + 
          4*y^4*(7*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) - 
          y^2*(8*\[Omega]1^2*\[Omega]2 + 9*\[Omega]2^3))) + 
      qq1^2*\[Omega]1*\[Omega]2*(8*y*(-3 + 4*y^2)*\[Omega]1^5*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
        4*qq2*\[Omega]1^3*\[Omega]2*((-2 + 3*y^2)*\[Omega]1^3 - 
          2*y*(-3 + y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2 + 
          (-1 - 6*y^2 + 12*y^6)*\[Omega]1*\[Omega]2^2 + 2*y*(1 - 2*y^4)*
           \[Omega]2^3) - qq2^3*(1 - 3*y^2 + 2*y^4)*
         (16*(-1 + a)^2*y^5*\[Omega]1*\[Omega]2^2 + (1 - 3*a + 2*a^2)*
           \[Omega]2*(\[Omega]1^2 - \[Omega]2^2) + (-1 + 2*a)*y*\[Omega]1*
           (\[Omega]1^2 + (5 - 4*a)*\[Omega]2^2) - 
          2*y^3*((-1 + 2*a)*\[Omega]1^3 + (7 - 10*a + 4*a^2)*\[Omega]1*
             \[Omega]2^2) - 8*y^4*((4 - 6*a + 3*a^2)*\[Omega]1^2*\[Omega]2 + 
            (-1 + a)^2*\[Omega]2^3) + 2*y^2*((11 - 17*a + 8*a^2)*\[Omega]1^2*
             \[Omega]2 + (7 - 15*a + 8*a^2)*\[Omega]2^3)) + 
        2*qq2^2*\[Omega]1*(4*\[Omega]1^3*\[Omega]2 + 16*(2 - 3*a)*y^7*
           \[Omega]1^2*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^3 + 
          y^2*(4*(-11 + 4*a)*\[Omega]1^3*\[Omega]2 - 11*\[Omega]1*
             \[Omega]2^3) + 4*y^4*(2*(14 - 7*a + a^2)*\[Omega]1^3*\[Omega]2 + 
            (5 - 2*a^2)*\[Omega]1*\[Omega]2^3) - 
          4*y^6*((19 - 12*a + 4*a^2)*\[Omega]1^3*\[Omega]2 - 
            4*(-1 + a^2)*\[Omega]1*\[Omega]2^3) + 
          2*y*(2*(2 + a)*\[Omega]1^4 + (-3 + 2*a + 4*a^2)*\[Omega]1^2*
             \[Omega]2^2 + 3*(-1 + 2*a)*\[Omega]2^4) + 
          4*y^5*(6*\[Omega]1^4 + (-17 + 18*a + 8*a^2)*\[Omega]1^2*
             \[Omega]2^2 + (-1 + 6*a - 4*a^2)*\[Omega]2^4) - 
          2*y^3*(2*(7 + 2*a)*\[Omega]1^4 + (-21 + 16*a + 16*a^2)*\[Omega]1^2*
             \[Omega]2^2 + (-7 + 18*a - 4*a^2)*\[Omega]2^4))))*
     ulp[u1, \[Epsilon]]*ulp[u2, \[Epsilon]] + 
    \[Omega]1^2*(qq1^4*(-1 + y^2)*\[Omega]1^3*\[Omega]2*
       (qq2*(1 - 2*y^2)^2*(2*y*\[Omega]1 - \[Omega]2) - 
        8*y^3*\[Omega]1*\[Omega]2^2) + qq2^2*\[Omega]1^2*\[Omega]2^2*
       (qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(-\[Omega]1 + 2*y*\[Omega]2) - 
        8*qq2*(1 - 6*y^2 + 6*y^4)*\[Omega]1*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        8*y*(-3 + 4*y^2)*\[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 8*qq2^2*y*(-1 + y^2)*
         \[Omega]2*(\[Omega]1^2 - 3*y^2*\[Omega]1^2 - 2*y*\[Omega]1*
           \[Omega]2 + 6*y^3*\[Omega]1*\[Omega]2 + \[Omega]2^2 - 
          2*y^2*\[Omega]2^2)) + qq1^3*\[Omega]1^2*
       (32*y^3*(-1 + y^2)*\[Omega]1^4*\[Omega]2^3 + qq2^2*(1 - 3*y^2 + 2*y^4)*
         ((-3 + 6*y^2)*\[Omega]1^3 + 2*y*(7 - 10*y^2)*\[Omega]1^2*\[Omega]2 - 
          (3 + 2*y^2)*\[Omega]1*\[Omega]2^2 + 4*y*\[Omega]2^3) - 
        4*qq2*\[Omega]1*((1 - 2*y^2)^2*\[Omega]1^4 + y*(-5 + 14*y^2 - 10*y^4)*
           \[Omega]1^3*\[Omega]2 + y^2*(5 - 11*y^2 + 6*y^4)*\[Omega]1^2*
           \[Omega]2^2 + y*(-2 + 9*y^2 - 8*y^4)*\[Omega]1*\[Omega]2^3 + 
          (-1 + 3*y^2 + y^4 - 2*y^6)*\[Omega]2^4)) + 
      qq1*qq2*\[Omega]2*(-16*(-1 + 2*y^4)*\[Omega]1^5*\[Omega]2^3*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
        4*qq2^2*\[Omega]1*\[Omega]2*((2 - 4*y^2 - 7*y^4 + 10*y^6)*
           \[Omega]1^4 + y*(-5 + 8*y^2 + 16*y^4 - 20*y^6)*\[Omega]1^3*
           \[Omega]2 + (-1 + y^2)^2*(-1 + 6*y^2)*\[Omega]1^2*\[Omega]2^2 + 
          y*(3 - 6*y^2 + 2*y^4)*\[Omega]1*\[Omega]2^3 + (-2 + 5*y^2 - 2*y^4)*
           \[Omega]2^4) + 16*qq2*\[Omega]1^3*\[Omega]2^2*
         (-8*y^6*\[Omega]1^2*\[Omega]2 - 2*y*\[Omega]1*\[Omega]2^2 + 
          \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 3*y^2*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2) + 2*y^5*\[Omega]1*(2*\[Omega]1^2 + 
            \[Omega]2^2) + y^3*(-3*\[Omega]1^3 + \[Omega]1*\[Omega]2^2) + 
          2*y^4*(4*\[Omega]1^2*\[Omega]2 + \[Omega]2^3)) - 
        qq2^3*(1 - 3*y^2 + 2*y^4)*(8*y^4*\[Omega]1*\[Omega]2*
           (\[Omega]1^2 - \[Omega]2^2) + 3*\[Omega]1*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2) + y^2*(-10*\[Omega]1^3*\[Omega]2 + 
            6*\[Omega]1*\[Omega]2^3) + 2*y*(\[Omega]1^4 - 7*\[Omega]1^2*
             \[Omega]2^2 - 3*\[Omega]2^4) - 4*y^3*(\[Omega]1^4 - 
            5*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4))) + 
      qq1^2*\[Omega]1*(8*y*(-3 + 4*y^2)*\[Omega]1^5*\[Omega]2^3*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
        qq2^3*(1 - 3*y^2 + 2*y^4)*((-1 + 2*y^2)*\[Omega]1^4 + 
          4*y^2*(7 - 10*y^2)*\[Omega]1^2*\[Omega]2^2 + 
          4*y*(-1 - 4*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^3 + 
          (-1 + 14*y^2 - 8*y^4)*\[Omega]2^4 + \[Omega]1^3*(-4*y*\[Omega]2 + 
            8*y^3*\[Omega]2)) - 8*qq2*\[Omega]1^4*\[Omega]2^2*
         ((-1 + 2*y^4)*\[Omega]1^2 + y^2*(-5 + 2*y^2 + 4*y^4)*\[Omega]2^2 + 
          \[Omega]1*(2*y*\[Omega]2 - 4*y^5*\[Omega]2)) + 
        4*qq2^2*\[Omega]1*\[Omega]2*(12*y^7*\[Omega]1^2*\[Omega]2^2 + 
          \[Omega]1*\[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2) - 
          8*y^6*\[Omega]1*\[Omega]2*(4*\[Omega]1^2 + \[Omega]2^2) + 
          8*y^4*\[Omega]1*\[Omega]2*(6*\[Omega]1^2 + \[Omega]2^2) - 
          y^2*(20*\[Omega]1^3*\[Omega]2 + 3*\[Omega]1*\[Omega]2^3) + 
          y*(4*\[Omega]1^4 - 3*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4) + 
          2*y^5*(7*\[Omega]1^4 - 14*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 
          y^3*(-16*\[Omega]1^4 + 19*\[Omega]1^2*\[Omega]2^2 + 
            6*\[Omega]2^4))) - 2*a^2*qq1*qq2*(-1 + 2*y^2)*
       (-(qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1^3*(\[Omega]1^2 - 
           \[Omega]2^2)) + qq1^2*\[Omega]1^2*\[Omega]2*
         (-(qq2*(-1 + y^2)*(-2*\[Omega]1*\[Omega]2 - 2*y^2*\[Omega]1*
              \[Omega]2 + 4*y^4*\[Omega]1*\[Omega]2 + 
             2*y^3*(-5*\[Omega]1^2 + \[Omega]2^2) + y*(7*\[Omega]1^2 + 
               \[Omega]2^2))) - 4*\[Omega]1*(\[Omega]1^2*\[Omega]2 + 
            y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
            y^2*(-2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3))) + 
        qq2^2*\[Omega]2^3*(-(qq2*(-1 + y^2)*(-2*\[Omega]1*\[Omega]2 - 
             2*y^2*\[Omega]1*\[Omega]2 + 4*y^4*\[Omega]1*\[Omega]2 - 
             2*y^3*(3*\[Omega]1^2 + \[Omega]2^2) + y*(5*\[Omega]1^2 + 3*
                \[Omega]2^2))) - 4*\[Omega]1*(\[Omega]1^2*\[Omega]2 + 
            y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
            y^2*(-2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3))) + 
        qq1*qq2*\[Omega]1*\[Omega]2^2*(qq2*(-1 + y^2)*
           ((1 + 8*y^2 - 12*y^4)*\[Omega]1^2 + 4*y*(-1 - y^2 + 2*y^4)*
             \[Omega]1*\[Omega]2 + (-1 + 8*y^2 - 4*y^4)*\[Omega]2^2) + 
          8*y*\[Omega]1*(\[Omega]1^2*\[Omega]2 + y^3*(\[Omega]1^3 - 
              \[Omega]1*\[Omega]2^2) + y^2*(-2*\[Omega]1^2*\[Omega]2 + 
              \[Omega]2^3)))) - a*qq1*qq2*(-1 + 2*y^2)*
       (3*qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1^3*(\[Omega]1^2 - \[Omega]2^2) + 
        qq2^2*\[Omega]2^2*(qq2*(-1 + y^2)*((-1 + 2*y^2)*\[Omega]1^3 - 
            4*y*(-5 + 6*y^2)*\[Omega]1^2*\[Omega]2 + (-7 - 10*y^2 + 16*y^4)*
             \[Omega]1*\[Omega]2^2 + 4*y*(3 - 2*y^2)*\[Omega]2^3) - 
          4*(\[Omega]1^5 + (1 - 6*y^2 + 6*y^4)*\[Omega]1^3*\[Omega]2^2 - 
            3*(-1 + y^2)*\[Omega]1*\[Omega]2^4 + \[Omega]1^4*
             (4*y*\[Omega]2 - 6*y^3*\[Omega]2))) + qq1^2*\[Omega]1^2*
         (qq2*(-1 + y^2)*((-1 + 2*y^2)*\[Omega]1^3 + (-7 - 10*y^2 + 16*y^4)*
             \[Omega]1*\[Omega]2^2 + 2*y*(3 + 2*y^2)*\[Omega]2^3 + 
            \[Omega]1^2*(26*y*\[Omega]2 - 36*y^3*\[Omega]2)) - 
          4*(\[Omega]1^5 + (1 - 6*y^2 + 6*y^4)*\[Omega]1^3*\[Omega]2^2 - 
            3*(-1 + y^2)*\[Omega]1*\[Omega]2^4 + \[Omega]1^4*
             (4*y*\[Omega]2 - 6*y^3*\[Omega]2))) + qq1*qq2*\[Omega]1*
         \[Omega]2*(8*y*\[Omega]1*(\[Omega]1^4 + (1 - 6*y^2 + 6*y^4)*
             \[Omega]1^2*\[Omega]2^2 - 3*(-1 + y^2)*\[Omega]2^4 + 
            \[Omega]1^3*(4*y*\[Omega]2 - 6*y^3*\[Omega]2)) - 
          qq2*(-1 + y^2)*(32*y^5*\[Omega]1*\[Omega]2^2 + 3*\[Omega]2*
             (\[Omega]1^2 - \[Omega]2^2) + 4*y^3*(\[Omega]1^3 - 
              5*\[Omega]1*\[Omega]2^2) - 2*y*(\[Omega]1^3 + 
              7*\[Omega]1*\[Omega]2^2) - 16*y^4*(3*\[Omega]1^2*\[Omega]2 + 
              \[Omega]2^3) + y^2*(34*\[Omega]1^2*\[Omega]2 + 30*\[Omega]2^
                3)))))*ulp[u2, \[Epsilon]]^2 + 4*\[Omega]1^3*\[Omega]2*
     (qq1^3*(-1 + y^2)*\[Omega]1^2*(8*y^3*\[Omega]2^2*(-(y*\[Omega]1) + 
          \[Omega]2) + qq2*(1 - 2*y^2)^2*(\[Omega]1 - y*\[Omega]2)) + 
      qq1^2*\[Omega]1*(-((-1 + y^2)*(qq2 - 2*qq2*y^2)^2*(\[Omega]1^2 + 
           y*\[Omega]1*\[Omega]2 - 2*y^2*\[Omega]2^2)) + 
        4*y^2*\[Omega]1^2*\[Omega]2^2*((3 - 4*y^2)*\[Omega]1^2 + 
          (3 - 4*y^2)*\[Omega]2^2 + \[Omega]1*(-2*y*\[Omega]2 + 
            4*y^3*\[Omega]2)) + 2*qq2*y*(-1 + y^2)*\[Omega]2*
         (4*y^2*\[Omega]1^3 + \[Omega]1*\[Omega]2^2 + 4*y^4*\[Omega]1*
           \[Omega]2^2 - 4*y^3*\[Omega]2^3 - 2*y*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2))) + qq2^2*\[Omega]2^2*
       (qq2^2*(1 - 2*y^2)^2*(-1 + y^2)*(-\[Omega]1 + y*\[Omega]2) + 
        4*y^2*\[Omega]1*\[Omega]2^2*((3 - 4*y^2)*\[Omega]1^2 + 
          (3 - 4*y^2)*\[Omega]2^2 + \[Omega]1*(-2*y*\[Omega]2 + 
            4*y^3*\[Omega]2)) - 2*qq2*(-1 + y^2)*\[Omega]2*
         (-(\[Omega]1*\[Omega]2) + 8*y^4*\[Omega]1*\[Omega]2 + 
          2*y*(\[Omega]1^2 + \[Omega]2^2) - 4*y^3*(2*\[Omega]1^2 + 
            \[Omega]2^2))) - qq1*qq2*\[Omega]2*
       (qq2^2*(1 - 2*y^2)^2*(-1 + y^2)*(-(\[Omega]1*\[Omega]2) + 
          2*y^2*\[Omega]1*\[Omega]2 + y*(-2*\[Omega]1^2 + \[Omega]2^2)) + 
        4*\[Omega]1^2*\[Omega]2^2*(-(\[Omega]1*\[Omega]2) + 
          y^2*\[Omega]1*\[Omega]2 + 4*y^6*\[Omega]1*\[Omega]2 + 
          2*y*(\[Omega]1^2 + \[Omega]2^2) - 4*y^5*(\[Omega]1^2 + 
            \[Omega]2^2)) - 2*qq2*(-1 + y^2)*\[Omega]2*
         (-4*y^3*\[Omega]1^2*\[Omega]2 + 12*y^5*\[Omega]1^2*\[Omega]2 - 
          \[Omega]1*\[Omega]2^2 + 2*y^2*\[Omega]1*(\[Omega]1^2 + 
            \[Omega]2^2) - 4*y^4*\[Omega]1*(3*\[Omega]1^2 + \[Omega]2^2) + 
          y*\[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2))))*ulp[q2, \[Epsilon]]*
     (\[Omega]2*ulp[u1, \[Epsilon]] - \[Omega]1*ulp[u2, \[Epsilon]])))/
  (qq1*qq2*(1 - y)*(1 + y)*\[Omega]1^3*\[Omega]2^3*
   (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*
   (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
    qq2^2*\[Omega]2^2)), (-128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
   (-(\[Omega]2*ulp[u1, \[Epsilon]]) + \[Omega]1*ulp[u2, \[Epsilon]])*
   (2*(-1 + a)*(-1 + y^2)*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
      2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*(\[Omega]1^2 + 
      2*(-1 + a)*y*\[Omega]1*\[Omega]2 + (1 - 2*a)*\[Omega]2^2)*
     ulp[q2, \[Epsilon]] + \[Omega]2*(-2*(-1 + a)*\[Omega]1^6 + 
      (-7 + 9*a - 2*a^2)*y*\[Omega]1^5*\[Omega]2 + 
      4*(-1 + a)*(-1 - y^2 + a*(-1 + 2*y^2))*\[Omega]1^4*\[Omega]2^2 + 
      (1 - 2*a)*\[Omega]2^6 + (-1 + 2*a)*y*\[Omega]1*\[Omega]2^3*
       ((-1 + a)*qq1*(-1 + y^2) - (-1 + a)*qq2*(-1 + y^2) + 
        (2 + a)*\[Omega]2^2) + y*\[Omega]1^3*\[Omega]2*
       ((1 - 3*a + 2*a^2)*qq1*(-1 + y^2) - (1 - 3*a + 2*a^2)*qq2*(-1 + y^2) - 
        (-3 + 4*a)*(-3 + 2*y^2)*\[Omega]2^2) - (-1 + 2*a)*\[Omega]1^2*
       \[Omega]2^2*(2*(-1 + a)*qq1*(-1 + y^2) - 2*(-1 + a)*qq2*(-1 + y^2) + 
        (5 - 2*a - 4*y^2 + 4*a*y^2)*\[Omega]2^2))*ulp[u1, \[Epsilon]] + 
    \[Omega]1*(-2*\[Omega]1^6 + 2*a*\[Omega]1^6 + 7*y*\[Omega]1^5*\[Omega]2 - 
      9*a*y*\[Omega]1^5*\[Omega]2 + 2*a^2*y*\[Omega]1^5*\[Omega]2 - 
      4*\[Omega]1^4*\[Omega]2^2 + 4*a^2*\[Omega]1^4*\[Omega]2^2 - 
      4*y^2*\[Omega]1^4*\[Omega]2^2 + 12*a*y^2*\[Omega]1^4*\[Omega]2^2 - 
      8*a^2*y^2*\[Omega]1^4*\[Omega]2^2 + 9*y*\[Omega]1^3*\[Omega]2^3 - 
      12*a*y*\[Omega]1^3*\[Omega]2^3 - 6*y^3*\[Omega]1^3*\[Omega]2^3 + 
      8*a*y^3*\[Omega]1^3*\[Omega]2^3 - 5*\[Omega]1^2*\[Omega]2^4 + 
      12*a*\[Omega]1^2*\[Omega]2^4 - 4*a^2*\[Omega]1^2*\[Omega]2^4 + 
      4*y^2*\[Omega]1^2*\[Omega]2^4 - 12*a*y^2*\[Omega]1^2*\[Omega]2^4 + 
      8*a^2*y^2*\[Omega]1^2*\[Omega]2^4 + 2*y*\[Omega]1*\[Omega]2^5 - 
      3*a*y*\[Omega]1*\[Omega]2^5 - 2*a^2*y*\[Omega]1*\[Omega]2^5 - 
      \[Omega]2^6 + 2*a*\[Omega]2^6 - qq1*(-1 + y^2)*
       (-((-1 + a)*\[Omega]1^4) + 3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 
        2*(a + 2*y^2 - 4*a*y^2 + a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + 
        (-3 + 7*a - 4*a^2)*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
         \[Omega]2^4) + qq2*(-1 + y^2)*(-((-1 + a)*\[Omega]1^4) + 
        3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 2*(a + 2*y^2 - 4*a*y^2 + 
          a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + (-3 + 7*a - 4*a^2)*y*
         \[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^4))*
     ulp[u2, \[Epsilon]]))/((-1 + y^2)*\[Omega]1^2*\[Omega]2^3*
   (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2), 
 (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
   (-(\[Omega]2*(qq1^5*y*(3 - 8*y^2 + 4*y^4)*\[Omega]1^5*
        (2*y*\[Omega]1 - \[Omega]2) + qq1^4*(8*y^2*(-3 + 2*y^2)*\[Omega]1^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
         qq2*(-1 + 2*y^2)*\[Omega]1^4*(2*(1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + 
           8*y^3*(-2 + y^2)*\[Omega]1*\[Omega]2 + (3 + 6*y^2 - 4*y^4)*
            \[Omega]2^2)) + 2*qq1^3*(-4*y*(-3 + 2*y^2)*\[Omega]1^7*\[Omega]2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         qq2^2*(-1 + 2*y^2)*\[Omega]1^3*((3 - 9*y^2 + 6*y^4)*\[Omega]1^3 + 
           y*(-5 + y^2)*\[Omega]1^2*\[Omega]2 + 2*(2 - 3*y^2 - 4*y^4 + 2*y^6)*
            \[Omega]1*\[Omega]2^2 + y*(3 + 4*y^2 - 2*y^4)*\[Omega]2^3) + 
         2*qq2*y*\[Omega]1^5*(16*y^5*\[Omega]1*\[Omega]2^2 + 
           3*\[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) - 4*y^4*\[Omega]2*
            (\[Omega]1^2 + 2*\[Omega]2^2) + 6*y*(\[Omega]1^3 - 
             \[Omega]1*\[Omega]2^2) - 4*y^3*(\[Omega]1^3 + 
             6*\[Omega]1*\[Omega]2^2) + 2*y^2*(3*\[Omega]1^2*\[Omega]2 + 
             5*\[Omega]2^3))) - 2*qq1^2*qq2*\[Omega]1^2*
        (-4*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         qq2^2*(-1 + 2*y^2)*((2 - 6*y^2 + 4*y^4)*\[Omega]1^4 + 
           4*y*(-1 + y^2)*\[Omega]1^3*\[Omega]2 + 2*(1 - 4*y^2)*\[Omega]1^2*
            \[Omega]2^2 + 2*y*(3 - 5*y^2)*\[Omega]1*\[Omega]2^3 + 
           (-1 + 6*y^2)*\[Omega]2^4) + 2*qq2*\[Omega]1^2*\[Omega]2*
          (8*y*\[Omega]1^3 + 3*\[Omega]1^2*\[Omega]2 - 16*y^5*\[Omega]1*
            \[Omega]2^2 + 16*y^7*\[Omega]1*\[Omega]2^2 + 4*\[Omega]2^3 - 
           2*y^3*(\[Omega]1^3 + 9*\[Omega]1*\[Omega]2^2) - 
           8*y^6*(2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) + 
           4*y^4*(7*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3) + 
           y^2*(-12*\[Omega]1^2*\[Omega]2 + 8*\[Omega]2^3))) + 
       qq2^3*\[Omega]2^2*(8*(1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         4*qq2*\[Omega]1^2*\[Omega]2*(-(\[Omega]1^2*\[Omega]2) + 
           8*y^6*\[Omega]1^2*\[Omega]2 - 8*y^5*\[Omega]1*\[Omega]2^2 + 
           4*y^4*\[Omega]2*(-4*\[Omega]1^2 + \[Omega]2^2) - 
           4*y*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2) + 
           2*y^3*(\[Omega]1^3 + 7*\[Omega]1*\[Omega]2^2) + 
           2*y^2*(5*\[Omega]1^2*\[Omega]2 - 3*\[Omega]2^3)) - 
         qq2^2*(-1 + 2*y^2)*(4*y^4*\[Omega]1^4 + 4*y*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) - 4*y^3*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) - \[Omega]2^2*(2*\[Omega]1^2 + 
             \[Omega]2^2) + y^2*(-4*\[Omega]1^4 + 2*\[Omega]2^4))) + 
       qq1*qq2^2*\[Omega]1*\[Omega]2*(-8*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^4*
          \[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         4*qq2*\[Omega]1^2*\[Omega]2*(2*(2 + y^2)*\[Omega]1^3 + 
           y*(-5 + 8*y^2 + 4*y^4 - 8*y^6)*\[Omega]1^2*\[Omega]2 + 
           2*(2 - 5*y^2 - 10*y^4 + 8*y^6)*\[Omega]1*\[Omega]2^2 + 
           2*y*(3 + 5*y^2 - 4*y^4)*\[Omega]2^3) + qq2^2*(-1 + 2*y^2)*
          (4*y^5*\[Omega]1^4 + 2*\[Omega]1^3*\[Omega]2 - 12*y^4*\[Omega]1*
            \[Omega]2^3 - 2*y^2*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
             5*\[Omega]2^2) - y*(4*\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + y^3*(-6*\[Omega]1^2*\[Omega]2^2 + 
             6*\[Omega]2^4))))*ulp[u1, \[Epsilon]]^2) + 
    2*\[Omega]1*(qq1^5*y^2*(3 - 8*y^2 + 4*y^4)*\[Omega]1^6 + 
      qq1^4*(-(qq2*(-1 + 2*y^2)*\[Omega]1^4*((1 - 6*y^2 + 4*y^4)*
            \[Omega]1^2 + y*(-3 - 6*y^2 + 4*y^4)*\[Omega]1*\[Omega]2 + 
           \[Omega]2^2)) - 2*y*(-3 + 2*y^2)*\[Omega]1^6*
         (-(\[Omega]1*\[Omega]2) + 6*y^2*\[Omega]1*\[Omega]2 - 
          2*y*(\[Omega]1^2 + \[Omega]2^2))) - qq2^3*\[Omega]2^2*
       (-8*(1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        qq2^2*(-1 + 2*y^2)*(2*(-1 + y^2)*\[Omega]1^4 + 4*y*(-1 + y^2)^2*
           \[Omega]1^3*\[Omega]2 + (-3 + 6*y^2 - 4*y^4)*\[Omega]1^2*
           \[Omega]2^2 + y*(1 - 2*y^2)*\[Omega]1*\[Omega]2^3 + 
          (-1 + 2*y^2)*\[Omega]2^4) + 2*qq2*\[Omega]1^2*\[Omega]2*
         (\[Omega]1^2*\[Omega]2 - 24*y^6*\[Omega]1^2*\[Omega]2 + 
          10*y*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2) + 
          8*y^5*(\[Omega]1^3 + 3*\[Omega]1*\[Omega]2^2) - 
          8*y^3*(2*\[Omega]1^3 + 5*\[Omega]1*\[Omega]2^2) - 
          4*y^2*(4*\[Omega]1^2*\[Omega]2 - 3*\[Omega]2^3) + 
          8*y^4*(5*\[Omega]1^2*\[Omega]2 - \[Omega]2^3))) - 
      2*qq1^2*qq2*\[Omega]1^2*(-4*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*
         \[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        qq2^2*(-1 + 2*y^2)*((1 - 3*y^2 + 2*y^4)*\[Omega]1^4 + 
          3*y*(-1 + y^2)*\[Omega]1^3*\[Omega]2 - (1 + 2*y^2)*\[Omega]1^2*
           \[Omega]2^2 + y*(4 - 9*y^2)*\[Omega]1*\[Omega]2^3 + 
          (-2 + 3*y^2 + 2*y^4)*\[Omega]2^4) + qq2*\[Omega]1^2*\[Omega]2*
         (7*\[Omega]1^2*\[Omega]2 + 24*y^7*\[Omega]1*\[Omega]2^2 + 
          8*\[Omega]2^3 + y*\[Omega]1*(14*\[Omega]1^2 + \[Omega]2^2) + 
          4*y^5*(2*\[Omega]1^3 - 5*\[Omega]1*\[Omega]2^2) - 
          2*y^3*(8*\[Omega]1^3 + 19*\[Omega]1*\[Omega]2^2) - 
          8*y^6*(4*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) + 
          8*y^4*(7*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) + 
          y^2*(-22*\[Omega]1^2*\[Omega]2 + 10*\[Omega]2^3))) + 
      qq1^3*(-8*y*(-3 + 2*y^2)*\[Omega]1^7*\[Omega]2*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + qq2^2*(-1 + 2*y^2)*
         \[Omega]1^3*((3 - 9*y^2 + 6*y^4)*\[Omega]1^3 + 4*y*(-2 + y^2)*
           \[Omega]1^2*\[Omega]2 + (3 - 9*y^2 - 8*y^4 + 4*y^6)*\[Omega]1*
           \[Omega]2^2 + 4*y^3*\[Omega]2^3) + 2*qq2*\[Omega]1^5*
         (\[Omega]1*\[Omega]2^2 + 24*y^6*\[Omega]1*\[Omega]2^2 + 
          4*y^3*\[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) - 
          4*y^5*\[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
          2*y^2*(3*\[Omega]1^3 - 5*\[Omega]1*\[Omega]2^2) - 
          4*y^4*(\[Omega]1^3 + 9*\[Omega]1*\[Omega]2^2) + 
          y*(7*\[Omega]1^2*\[Omega]2 + 10*\[Omega]2^3))) + 
      qq1*qq2^2*\[Omega]1*\[Omega]2*(-8*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^4*
         \[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        2*qq2*\[Omega]1^2*\[Omega]2*((8 - 2*y^2 - 8*y^4 + 8*y^6)*
           \[Omega]1^3 + y*(-5 + 14*y^2 + 20*y^4 - 24*y^6)*\[Omega]1^2*
           \[Omega]2 + (7 - 22*y^2 - 40*y^4 + 32*y^6)*\[Omega]1*\[Omega]2^2 + 
          2*y*(7 + 4*y^2 - 4*y^4)*\[Omega]2^3) + qq2^2*(-1 + 2*y^2)*
         (4*y^6*\[Omega]1^3*\[Omega]2 - 3*\[Omega]1*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2) - 4*y^4*(2*\[Omega]1^3*\[Omega]2 + 
            3*\[Omega]1*\[Omega]2^3) + y^2*(7*\[Omega]1^3*\[Omega]2 + 
            10*\[Omega]1*\[Omega]2^3) - 4*y*(\[Omega]1^4 + \[Omega]2^4) + 
          4*y^3*(\[Omega]1^4 - \[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4))))*
     ulp[u1, \[Epsilon]]*ulp[u2, \[Epsilon]] + 
    \[Omega]1^2*(qq1^5*y*(-3 + 8*y^2 - 4*y^4)*\[Omega]1^5 + 
      qq1^4*(-1 + 2*y^2)*\[Omega]1^4*(4*y*(-3 + 2*y^2)*\[Omega]1^3 + 
        qq2*(-6*y*\[Omega]1 + 4*y^3*\[Omega]1 - \[Omega]2 - 6*y^2*\[Omega]2 + 
          4*y^4*\[Omega]2)) + qq2^3*\[Omega]2*
       (-8*(1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
        8*qq2*y*\[Omega]1^2*\[Omega]2*((-3 + 7*y^2 - 4*y^4)*\[Omega]1^3 + 
          y*(3 - 12*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2 + 
          (-3 + 13*y^2 - 8*y^4)*\[Omega]1*\[Omega]2^2 + y*(-3 + 2*y^2)*
           \[Omega]2^3) - qq2^2*(-1 + 2*y^2)*(4*(-1 + y^2)^2*\[Omega]1^4 - 
          4*y*(1 - 3*y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2 + 
          4*(1 - 3*y^2 + 2*y^4)*\[Omega]1^2*\[Omega]2^2 + 
          2*y*\[Omega]1*\[Omega]2^3 + (1 - 2*y^2)*\[Omega]2^4)) - 
      2*qq1^3*(-4*y*(-3 + 2*y^2)*\[Omega]1^7*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + qq2^2*(-1 + 2*y^2)*
         \[Omega]1^3*(3*y^3*\[Omega]1^2 - \[Omega]1*\[Omega]2 - 
          3*y^2*\[Omega]1*\[Omega]2 + 2*y^5*\[Omega]2^2 - 
          3*y*(\[Omega]1^2 + \[Omega]2^2)) + 2*qq2*\[Omega]1^5*
         (\[Omega]1*\[Omega]2 - 4*y^2*\[Omega]1*\[Omega]2 - 
          12*y^4*\[Omega]1*\[Omega]2 + 8*y^6*\[Omega]1*\[Omega]2 + 
          4*y*(\[Omega]1^2 + \[Omega]2^2) - 2*y^3*(\[Omega]1^2 + 
            \[Omega]2^2))) + 2*qq1^2*qq2*\[Omega]1^2*
       (-4*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2*(\[Omega]1^2 - 
          2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + qq2^2*(-1 + 2*y^2)*
         (-4*\[Omega]1^2*\[Omega]2 + 4*y^2*\[Omega]1^2*\[Omega]2 - 
          3*\[Omega]2^3 + 4*y^4*\[Omega]2^3 + 2*y^3*(\[Omega]1^3 - 
            4*\[Omega]1*\[Omega]2^2) - 2*y*(\[Omega]1^3 - 
            \[Omega]1*\[Omega]2^2)) + 2*qq2*\[Omega]1^2*
         (28*y^4*\[Omega]1^2*\[Omega]2 - 16*y^6*\[Omega]1^2*\[Omega]2 + 
          8*y^7*\[Omega]1*\[Omega]2^2 + 2*y^2*\[Omega]2*(-5*\[Omega]1^2 + 
            \[Omega]2^2) + 4*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
          y*\[Omega]1*(6*\[Omega]1^2 + \[Omega]2^2) + 
          y^5*(8*\[Omega]1^3 - 4*\[Omega]1*\[Omega]2^2) - 
          2*y^3*(7*\[Omega]1^3 + 10*\[Omega]1*\[Omega]2^2))) - 
      qq1*qq2^2*\[Omega]1*(-8*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
        4*qq2*\[Omega]1^2*\[Omega]2*((4 - 4*y^2 - 8*y^4 + 8*y^6)*
           \[Omega]1^3 + 2*y^3*(3 + 8*y^2 - 8*y^4)*\[Omega]1^2*\[Omega]2 + 
          (3 - 12*y^2 - 20*y^4 + 16*y^6)*\[Omega]1*\[Omega]2^2 - 
          2*y*(-4 + y^2)*\[Omega]2^3) + qq2^2*(-1 + 2*y^2)*
         (-4*y^5*\[Omega]1^4 - 8*\[Omega]1^3*\[Omega]2 + 8*y^6*\[Omega]1^3*
           \[Omega]2 - 6*\[Omega]1*\[Omega]2^3 - 
          4*y^4*(4*\[Omega]1^3*\[Omega]2 + 3*\[Omega]1*\[Omega]2^3) + 
          2*y^2*(8*\[Omega]1^3*\[Omega]2 + 5*\[Omega]1*\[Omega]2^3) + 
          y*(-4*\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 - 7*\[Omega]2^4) + 
          2*y^3*(4*\[Omega]1^4 - \[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4))))*
     ulp[u2, \[Epsilon]]^2 - 4*\[Omega]1^2*
     (qq1^4*y*(3 - 8*y^2 + 4*y^4)*\[Omega]1^4*(y*\[Omega]1 - \[Omega]2) - 
      qq1^3*qq2*(-1 + 2*y^2)*\[Omega]1^3*((1 - 3*y^2 + 2*y^4)*\[Omega]1^2 + 
        4*y^3*(-2 + y^2)*\[Omega]1*\[Omega]2 + 2*(1 + 3*y^2 - 2*y^4)*
         \[Omega]2^2) + qq2^4*(-1 + 2*y^2)*\[Omega]2^2*
       ((2 - 6*y^2 + 4*y^4)*\[Omega]1^3 - 4*y^3*(-1 + y^2)*\[Omega]1^2*
         \[Omega]2 + (1 - 6*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^2 + 
        y*(3 - 2*y^2)*\[Omega]2^3) + qq1^2*qq2^2*(-1 + 2*y^2)*\[Omega]1^2*
       ((2 - 6*y^2 + 4*y^4)*\[Omega]1^3 - 2*y*(1 - 3*y^2 + 2*y^4)*\[Omega]1^2*
         \[Omega]2 + (3 - 9*y^2 - 4*y^4 + 4*y^6)*\[Omega]1*\[Omega]2^2 + 
        2*y*(3 + 2*y^2 - 2*y^4)*\[Omega]2^3) - 2*qq1^3*y*(-3 + 2*y^2)*
       \[Omega]1^5*(\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*\[Omega]2 - 
        2*y*(\[Omega]1^2 + \[Omega]2^2)) + 2*qq1^2*qq2*(-1 - 6*y^2 + 4*y^4)*
       \[Omega]1^4*\[Omega]2*(\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*
         \[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) - 
      2*qq1*qq2^2*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2^2*
       (\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*\[Omega]2 - 
        2*y*(\[Omega]1^2 + \[Omega]2^2)) + 2*qq2^3*(1 - 6*y^2 + 4*y^4)*
       \[Omega]1^2*\[Omega]2^3*(\[Omega]1*\[Omega]2 + 
        2*y^2*\[Omega]1*\[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) + 
      qq1*qq2^3*(-1 + 2*y^2)*\[Omega]1*\[Omega]2*(-3*\[Omega]1^2*\[Omega]2 + 
        4*y^6*\[Omega]1^2*\[Omega]2 + 2*y*\[Omega]1*\[Omega]2^2 - 
        2*\[Omega]2^3 + 3*y^2*\[Omega]2*(\[Omega]1^2 - 2*\[Omega]2^2) - 
        4*y^5*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2) + 
        y^3*(4*\[Omega]1^3 + 6*\[Omega]1*\[Omega]2^2) + 
        y^4*(-4*\[Omega]1^2*\[Omega]2 + 4*\[Omega]2^3)))*ulp[q2, \[Epsilon]]*
     (\[Omega]2*ulp[u1, \[Epsilon]] - \[Omega]1*ulp[u2, \[Epsilon]])))/
  (qq2*(1 - y^2)*\[Omega]1^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
    \[Omega]2^2)*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
     qq2^2*\[Omega]2^2)^2), 
 (-128*Sqrt[2]*G^(5/2)*Pi^(7/2)*((1 - 3*a + 2*a^2)*qq1^6*(1 - 2*y^2)^2*
      (-1 + y^2)*\[Omega]1^5*(-2*\[Omega]1*\[Omega]2 + 
       y*(\[Omega]1^2 + \[Omega]2^2)) + qq2^3*y*(-3 + 2*y^2)*\[Omega]1^3*
      \[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*
      (qq2^2*(-1 + 2*y^2) + 4*qq2*(1 - 2*y^2)*\[Omega]2^2 - 
       8*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) - 
     qq1^5*(-1 + 2*y^2)*\[Omega]1^4*(-16*y^6*\[Omega]1^2*\[Omega]2^3 - 
       4*y^5*\[Omega]1*\[Omega]2^2*((-5 - 4*a + 4*a^2)*\[Omega]1^2 - 
         4*\[Omega]2^2) - 4*y^4*\[Omega]2*(-2*(-2 + a)*\[Omega]1^4 + 
         (-5 + 6*a - 4*a^2)*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
       y*\[Omega]1*((-4 + a)*\[Omega]1^4 + (7 + 4*a - 4*a^2)*\[Omega]1^2*
          \[Omega]2^2 + (13 + 3*a - 4*a^2)*\[Omega]2^4) - 
       2*y^3*\[Omega]1*((-2 + a)*\[Omega]1^4 + 2*(7 + 4*a - 4*a^2)*
          \[Omega]1^2*\[Omega]2^2 + (15 + 3*a - 4*a^2)*\[Omega]2^4) + 
       4*y^2*\[Omega]2*((5 - 3*a + a^2)*\[Omega]1^4 + (1 + 8*a - 6*a^2)*
          \[Omega]1^2*\[Omega]2^2 + (2 + a - a^2)*\[Omega]2^4) - 
       2*\[Omega]2*((2 - 2*a + a^2)*\[Omega]1^4 + (3 + 5*a - 4*a^2)*
          \[Omega]1^2*\[Omega]2^2 + (2 + a - a^2)*\[Omega]2^4) + 
       (1 - 3*a + 2*a^2)*qq2*(1 - 3*y^2 + 2*y^4)*(-2*\[Omega]1^2*\[Omega]2 + 
         4*y^2*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
         y*(\[Omega]1^3 - 7*\[Omega]1*\[Omega]2^2))) - 
     2*qq1^3*\[Omega]1^2*\[Omega]2*(-4*(1 - 6*y^2 + 4*y^4)*\[Omega]1^4*
        \[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^2*(-1 + 2*y^2)*(2*\[Omega]1^6 + y*(-4 + 8*y^2 - 8*y^4 + 
           a*(-1 + 4*y^4))*\[Omega]1^5*\[Omega]2 - 
         2*(-3 + 2*y^2 + 8*y^4 - 8*y^6 + a^2*(-1 + 4*y^4) + 
           a*(2 - 2*y^2 - 8*y^4 + 8*y^6))*\[Omega]1^4*\[Omega]2^2 + 
         y*(-5 + 12*y^2 - 12*y^4 + 8*y^6 - 4*a*(1 - 2*y^2)^2*(1 + 2*y^2) + 
           4*a^2*(1 - 2*y^2)^2*(1 + 2*y^2))*\[Omega]1^3*\[Omega]2^3 - 
         2*(-1 + 2*y^2 - 6*y^4 + 8*y^6 + a*(-5 + 6*y^2 + 20*y^4 - 24*y^6) + 
           4*a^2*(1 - y^2 - 4*y^4 + 4*y^6))*\[Omega]1^2*\[Omega]2^4 + 
         y*(1 - 2*y^2 + 4*y^4 + a^2*(4 - 16*y^4) + 3*a*(-1 + 4*y^4))*
          \[Omega]1*\[Omega]2^5 + 2*(-1 + a)*a*(-1 + 4*y^4)*\[Omega]2^6) + 
       (1 - 3*a + 2*a^2)*qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]2*
        (-2*\[Omega]1^2*\[Omega]2 + 2*y^3*\[Omega]1*(\[Omega]1^2 + 
           \[Omega]2^2) + y*(\[Omega]1^3 - 3*\[Omega]1*\[Omega]2^2) + 
         y^2*(-2*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3)) + 
       2*qq2*\[Omega]1^2*\[Omega]2*(-32*y^8*\[Omega]1^2*\[Omega]2^3 - 
         \[Omega]2*(3*\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + 
           4*\[Omega]2^4) + 2*y^3*(\[Omega]1^5 - 14*\[Omega]1^3*\[Omega]2^2 - 
           7*\[Omega]1*\[Omega]2^4) - 2*y*(4*\[Omega]1^5 + 
           \[Omega]1^3*\[Omega]2^2 - 4*\[Omega]1*\[Omega]2^4) + 
         16*y^7*(3*\[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1*\[Omega]2^4) - 
         8*y^5*(7*\[Omega]1^3*\[Omega]2^2 + 4*\[Omega]1*\[Omega]2^4) - 
         8*y^6*(2*\[Omega]1^4*\[Omega]2 - \[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5) + 4*y^2*(7*\[Omega]1^4*\[Omega]2 + 
           4*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) + 
         8*y^4*(2*\[Omega]1^4*\[Omega]2 + 5*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5))) + qq1^2*qq2*\[Omega]1*\[Omega]2^2*
      (-8*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       4*qq2*\[Omega]1^2*\[Omega]2*(2*(2 + y^2)*\[Omega]1^5 + 
         y*(-7 - 24*y^2 - 4*y^4 + 8*y^6)*\[Omega]1^4*\[Omega]2 - 
         2*(-4 + 5*y^2 - 34*y^4 + 4*y^6 + 8*y^8)*\[Omega]1^3*\[Omega]2^2 + 
         y*(-1 - 14*y^2 - 52*y^4 + 40*y^6)*\[Omega]1^2*\[Omega]2^3 + 
         2*(2 - 11*y^2 + 28*y^4 - 16*y^6)*\[Omega]1*\[Omega]2^4 + 
         2*y*(3 - 7*y^2 + 4*y^4)*\[Omega]2^5) + (1 - 3*a + 2*a^2)*qq2^3*
        (1 - 2*y^2)^2*(-1 + y^2)*\[Omega]2*(-2*\[Omega]1*\[Omega]2^2 + 
         4*y^2*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2) + 
         y*(-7*\[Omega]1^2*\[Omega]2 + \[Omega]2^3)) - 
       2*qq2^2*(-1 + 2*y^2)*(\[Omega]1^3*\[Omega]2*(\[Omega]1^2 + 
           \[Omega]2^2) + 4*y^6*\[Omega]1^3*\[Omega]2*(\[Omega]1^2 + 
           2*(1 - 2*a)^2*\[Omega]2^2) - y^2*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 + \[Omega]2^2)*((-5 + 2*a)*\[Omega]1^2 + 
           2*(1 + 3*a - 4*a^2)*\[Omega]2^2) - 2*y^5*(\[Omega]1^6 + 
           (-7 + 8*a)*\[Omega]1^4*\[Omega]2^2 + 8*(1 - 3*a + 2*a^2)*
            \[Omega]1^2*\[Omega]2^4) + 2*y^4*(2*(-4 + a)*\[Omega]1^5*
            \[Omega]2 + (-5 + 16*a - 16*a^2)*\[Omega]1^3*\[Omega]2^3 + 
           2*(1 + 3*a - 4*a^2)*\[Omega]1*\[Omega]2^5) + 
         y*(\[Omega]1^6 + 2*(1 - 4*a + 2*a^2)*\[Omega]1^4*\[Omega]2^2 - 
           (1 - 20*a + 16*a^2)*\[Omega]1^2*\[Omega]2^4 - 
           4*(-1 + a)*a*\[Omega]2^6) + y^3*(4*\[Omega]1^6 + 
           (-13 + 24*a - 8*a^2)*\[Omega]1^4*\[Omega]2^2 + 
           (13 - 64*a + 48*a^2)*\[Omega]1^2*\[Omega]2^4 + 
           8*(-1 + a)*a*\[Omega]2^6))) + qq1*qq2^2*\[Omega]2^3*
      (8*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       (1 - 3*a + 2*a^2)*qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2*
        (-2*\[Omega]1*\[Omega]2 + y*(\[Omega]1^2 + \[Omega]2^2)) - 
       4*qq2*\[Omega]1^3*\[Omega]2*(-24*y^5*\[Omega]1^2*\[Omega]2^2 + 
         16*y^7*\[Omega]1^2*\[Omega]2^2 + 2*y^3*(\[Omega]1^2 - \[Omega]2^2)^
           2 - \[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
         12*y^2*\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
         8*y^4*\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
         8*y^6*\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
         2*y*(2*\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4)) + 
       qq2^2*(-1 + 2*y^2)*(4*y^5*\[Omega]1^3*\[Omega]2*(2*\[Omega]1^2 + 
           (1 - 2*a)^2*\[Omega]2^2) - 4*y^4*(\[Omega]1^6 + 
           (-3 + 2*a)*\[Omega]1^4*\[Omega]2^2 + 2*(1 - 3*a + 2*a^2)*
            \[Omega]1^2*\[Omega]2^4) - y*((-8 + a)*\[Omega]1^5*\[Omega]2 + 
           (-9 + 4*a - 4*a^2)*\[Omega]1^3*\[Omega]2^3 + (1 + 3*a - 4*a^2)*
            \[Omega]1*\[Omega]2^5) + 2*y^3*((-12 + a)*\[Omega]1^5*\[Omega]2 - 
           2*(3 - 4*a + 4*a^2)*\[Omega]1^3*\[Omega]2^3 + (1 + 3*a - 4*a^2)*
            \[Omega]1*\[Omega]2^5) + 4*y^2*(2*\[Omega]1^6 - 
           (2 - 3*a + a^2)*\[Omega]1^4*\[Omega]2^2 + 2*(1 - 4*a + 3*a^2)*
            \[Omega]1^2*\[Omega]2^4 + (-1 + a)*a*\[Omega]2^6) + 
         2*\[Omega]2^2*(-(\[Omega]1^2*\[Omega]2^2) + 
           a^2*(\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 
           a*(-2*\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)))) + 
     qq1^4*\[Omega]1^3*(-8*y*\[Omega]1^2*\[Omega]2*(3*y*\[Omega]1 - 
         2*y^3*\[Omega]1 + 3*\[Omega]2 - 7*y^2*\[Omega]2 + 4*y^4*\[Omega]2)*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
       2*(1 - 3*a + 2*a^2)*(-1 + y^2)*(qq2 - 2*qq2*y^2)^2*\[Omega]2*
        (-2*\[Omega]1*\[Omega]2^2 + 2*y^3*\[Omega]2*(\[Omega]1^2 + 
           \[Omega]2^2) + 2*y^2*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
         y*(-3*\[Omega]1^2*\[Omega]2 + \[Omega]2^3)) - 
       qq2*(-1 + 2*y^2)*(6*\[Omega]1^5*\[Omega]2 + 14*\[Omega]1^3*
          \[Omega]2^3 + 16*y^7*\[Omega]1^2*\[Omega]2^4 + 
         8*\[Omega]1*\[Omega]2^5 + 8*y^6*\[Omega]1*\[Omega]2^3*
          ((1 - 8*a + 8*a^2)*\[Omega]1^2 - 2*\[Omega]2^2) + 
         4*y^5*\[Omega]2^2*((2 - 8*a)*\[Omega]1^4 + (-15 + 24*a - 16*a^2)*
            \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 2*y^2*\[Omega]1*
          \[Omega]2*(2*(2 + a)*\[Omega]1^4 + (5 + 8*a - 8*a^2)*\[Omega]1^2*
            \[Omega]2^2 + 2*(7 + 3*a - 4*a^2)*\[Omega]2^4) - 
         2*y^3*(\[Omega]1^6 + 2*(-1 - 12*a + 4*a^2)*\[Omega]1^4*\[Omega]2^2 + 
           (-29 + 64*a - 48*a^2)*\[Omega]1^2*\[Omega]2^4 + 
           4*(1 + 2*a - 2*a^2)*\[Omega]2^6) + 
         y*(3*\[Omega]1^6 + (-11 - 16*a + 8*a^2)*\[Omega]1^4*\[Omega]2^2 - 
           2*(11 - 20*a + 16*a^2)*\[Omega]1^2*\[Omega]2^4 + 
           4*(1 + 2*a - 2*a^2)*\[Omega]2^6) + 8*y^4*\[Omega]1*\[Omega]2*
          (-(\[Omega]1^2*\[Omega]2^2) + 5*\[Omega]2^4 - 
           4*a^2*(2*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           a*(\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)))))*
    ulp[u1, \[Epsilon]]^2)/(qq1*(-1 + y^2)*\[Omega]1^2*
    (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2) - (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
    (-(qq1^6*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^4*(-((-1 + a)*\[Omega]1^4) + 
        2*(-1 + a^2)*y*\[Omega]1^3*\[Omega]2 + 2*(-1 + a)*
         (1 - 2*y^2 + a*(-3 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 - 
        2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
         \[Omega]2^4)) + 2*qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^6*
      (-\[Omega]1^2 + 2*y*\[Omega]1*\[Omega]2 - \[Omega]2^2)*
      (qq2^2*y*(-1 + 2*y^2) - 8*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
         2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
       qq2*(2*\[Omega]1*\[Omega]2 - 12*y^2*\[Omega]1*\[Omega]2 + 
         4*y*(\[Omega]1^2 + \[Omega]2^2))) - qq1*qq2^2*\[Omega]2^4*
      (16*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(-((-1 + a)*\[Omega]1^4) + 
         2*(-1 + a^2)*y*\[Omega]1^3*\[Omega]2 + 2*(-1 + a)*
          (1 - 2*y^2 + a*(-3 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 - 
         2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
          \[Omega]2^4) + 2*qq2^2*(-1 + 2*y^2)*(2*(-1 + y^2)*\[Omega]1^6 - 
         y*(-9 + a + 2*y^2 - 2*a*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2 - 
         (3 + 2*y^2 + 8*y^4 - 8*y^6 + a^2*(-2 + 4*y^2) + 
           4*a*(1 - 3*y^2 + 2*y^4))*\[Omega]1^4*\[Omega]2^2 + 
         2*y*(4 - 7*y^2 + 4*y^4 - 2*a*(1 - 2*y^2)^2 + 2*a^2*(1 - 2*y^2)^2)*
          \[Omega]1^3*\[Omega]2^3 + (-3 + 14*y^2 - 12*y^4 - 
           8*a^2*(1 - 3*y^2 + 2*y^4) + 2*a*(5 - 16*y^2 + 12*y^4))*\[Omega]1^2*
          \[Omega]2^4 - (-1 - 3*a + 4*a^2)*y*(-1 + 2*y^2)*\[Omega]1*
          \[Omega]2^5 + 2*(-1 + a)*a*(-1 + 2*y^2)*\[Omega]2^6) - 
       4*qq2*\[Omega]1^2*\[Omega]2*(48*y^7*\[Omega]1^3*\[Omega]2^2 - 
         \[Omega]1^2*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
         8*y^6*(5*\[Omega]1^4*\[Omega]2 + 4*\[Omega]1^2*\[Omega]2^3) + 
         y^5*(8*\[Omega]1^5 - 60*\[Omega]1^3*\[Omega]2^2 - 
           4*\[Omega]1*\[Omega]2^4) - 8*y^3*(\[Omega]1^5 + 
           4*\[Omega]1^3*\[Omega]2^2 - \[Omega]1*\[Omega]2^4) - 
         y*(10*\[Omega]1^5 + 15*\[Omega]1^3*\[Omega]2^2 + 
           7*\[Omega]1*\[Omega]2^4) + 6*y^2*(5*\[Omega]1^4*\[Omega]2 + 
           3*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5) + 
         4*y^4*(13*\[Omega]1^4*\[Omega]2 + 12*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5))) - 2*qq1^3*\[Omega]1*\[Omega]2^2*
      (8*(1 - 6*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(\[Omega]1 + 2*y^2*\[Omega]1 + 
         2*y*\[Omega]2)*(-((-1 + a)*\[Omega]1^4) + 2*(-1 + a^2)*y*\[Omega]1^3*
          \[Omega]2 + 2*(-1 + a)*(1 - 2*y^2 + a*(-3 + 2*y^2))*\[Omega]1^2*
          \[Omega]2^2 - 2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + 
         (1 - 3*a + 2*a^2)*\[Omega]2^4) + 2*qq2^2*(-1 + 2*y^2)*\[Omega]1*
        ((1 - 3*y^2 + 2*y^4)*\[Omega]1^6 + y*(-4 + 15*y^2 - 12*y^4 + 
           a*(-1 + 4*y^4))*\[Omega]1^5*\[Omega]2 + 
         (2 + 3*y^2 - 16*y^4 + 16*y^6 + a^2*(2 - 8*y^4) - 
           4*a*(1 - y^2 - 4*y^4 + 4*y^6))*\[Omega]1^4*\[Omega]2^2 + 
         4*y*(y^4*(-3 + 2*y^2) + a^2*(1 - 2*y^2)^2*(1 + 2*y^2) + 
           a*(-1 + 2*y^2 + 4*y^4 - 8*y^6))*\[Omega]1^3*\[Omega]2^3 + 
         (-2 + 3*y^2 + 12*y^4 - 16*y^6 - 8*a^2*(1 - y^2 - 4*y^4 + 4*y^6) + 
           2*a*(5 - 6*y^2 - 20*y^4 + 24*y^6))*\[Omega]1^2*\[Omega]2^4 + 
         y*(4 - 9*y^2 + 8*y^4 + a^2*(4 - 16*y^4) + 3*a*(-1 + 4*y^4))*
          \[Omega]1*\[Omega]2^5 + (-1 + 3*y^2 - 2*y^4 + a*(2 - 8*y^4) + 
           a^2*(-2 + 8*y^4))*\[Omega]2^6) + 2*qq2*\[Omega]1^3*\[Omega]2*
        (7*\[Omega]1^4*\[Omega]2 + 15*\[Omega]1^2*\[Omega]2^3 + 
         48*y^8*\[Omega]1^2*\[Omega]2^3 + 8*\[Omega]2^5 + 
         y*(14*\[Omega]1^5 - 5*\[Omega]1^3*\[Omega]2^2 - 
           21*\[Omega]1*\[Omega]2^4) - 8*y^7*(11*\[Omega]1^3*\[Omega]2^2 + 
           5*\[Omega]1*\[Omega]2^4) + 2*y^3*(4*\[Omega]1^5 + 
           33*\[Omega]1^3*\[Omega]2^2 + 9*\[Omega]1*\[Omega]2^4) + 
         y^5*(-8*\[Omega]1^5 + 92*\[Omega]1^3*\[Omega]2^2 + 
           36*\[Omega]1*\[Omega]2^4) + 8*y^6*(6*\[Omega]1^4*\[Omega]2 + 
           \[Omega]2^5) - 2*y^2*(25*\[Omega]1^4*\[Omega]2 + 
           7*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) - 
         4*y^4*(14*\[Omega]1^4*\[Omega]2 + 19*\[Omega]1^2*\[Omega]2^3 + 
           2*\[Omega]2^5))) - 2*qq1^4*\[Omega]1^2*\[Omega]2*
      ((-1 + y^2)*(qq2 - 2*qq2*y^2)^2*(2*y*\[Omega]1 + \[Omega]2 + 
         2*y^2*\[Omega]2)*(-((-1 + a)*\[Omega]1^4) + 2*(-1 + a^2)*y*
          \[Omega]1^3*\[Omega]2 + 2*(-1 + a)*(1 - 2*y^2 + a*(-3 + 2*y^2))*
          \[Omega]1^2*\[Omega]2^2 - 2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + 
         (1 - 3*a + 2*a^2)*\[Omega]2^4) - qq2*(-1 + 2*y^2)*\[Omega]1*
        \[Omega]2*((3 - 2*(1 + 2*a)*y^2 + (-4 + 8*a)*y^4)*\[Omega]1^5 - 
         2*y*(-1 + 2*y^2)*(-3 + 4*a^2 - 2*y^2 + 8*a*(-1 + y^2))*\[Omega]1^4*
          \[Omega]2 + (-1 + 2*y^2)*(-6 + (-7 + 16*a - 16*a^2)*y^2 + 
           (6 - 32*a + 32*a^2)*y^4)*\[Omega]1^3*\[Omega]2^2 + 
         2*y*(-5 + 23*y^2 - 24*y^4 + 4*y^6 - 16*a^2*(1 - 3*y^2 + 2*y^4) + 
           4*a*(5 - 16*y^2 + 12*y^4))*\[Omega]1^2*\[Omega]2^3 + 
         (3 + (-19 - 12*a + 16*a^2)*y^2 - 8*(-3 - 3*a + 4*a^2)*y^4 - 4*y^6)*
          \[Omega]1*\[Omega]2^4 + 4*y*(1 - y^2 + a*(2 - 4*y^2) + 
           a^2*(-2 + 4*y^2))*\[Omega]2^5) - 2*\[Omega]1^3*\[Omega]2*
        (48*y^7*\[Omega]1^2*\[Omega]2^3 + \[Omega]1*\[Omega]2^2*
          (\[Omega]1^2 + \[Omega]2^2) - 8*y^4*(\[Omega]1^5 - 
           14*\[Omega]1^3*\[Omega]2^2 - 9*\[Omega]1*\[Omega]2^4) + 
         12*y^2*(\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2 - 
           3*\[Omega]1*\[Omega]2^4) - 8*y^6*(9*\[Omega]1^3*\[Omega]2^2 + 
           5*\[Omega]1*\[Omega]2^4) + 8*y^5*(5*\[Omega]1^4*\[Omega]2 - 
           6*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) - 
         8*y^3*(8*\[Omega]1^4*\[Omega]2 + 3*\[Omega]1^2*\[Omega]2^3 + 
           2*\[Omega]2^5) + 2*y*(5*\[Omega]1^4*\[Omega]2 + 
           9*\[Omega]1^2*\[Omega]2^3 + 5*\[Omega]2^5))) + 
     qq1^5*(-1 + 2*y^2)*\[Omega]1^3*(qq2*(1 - 3*y^2 + 2*y^4)*
        (\[Omega]1 + 4*y*\[Omega]2)*(-((-1 + a)*\[Omega]1^4) + 
         2*(-1 + a^2)*y*\[Omega]1^3*\[Omega]2 + 2*(-1 + a)*
          (1 - 2*y^2 + a*(-3 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 - 
         2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
          \[Omega]2^4) - 2*\[Omega]1*\[Omega]2*
        ((3 - 4*a + 2*a^2)*\[Omega]1^4*\[Omega]2 + (3 + 10*a - 8*a^2)*
          \[Omega]1^2*\[Omega]2^3 + 8*y^6*\[Omega]1^2*\[Omega]2^3 + 
         2*(1 + a - a^2)*\[Omega]2^5 - y*\[Omega]1*(\[Omega]1^2 + 
           \[Omega]2^2)*((-1 + a)*\[Omega]1^2 + (9 + 3*a - 4*a^2)*
            \[Omega]2^2) - 4*y^4*(2*(-1 + a)*\[Omega]1^4*\[Omega]2 + 
           (5 - 6*a + 4*a^2)*\[Omega]1^2*\[Omega]2^3) + 
         4*y^5*((-2 - 4*a + 4*a^2)*\[Omega]1^3*\[Omega]2^2 - 
           \[Omega]1*\[Omega]2^4) + 2*y^3*((-1 + a)*\[Omega]1^5 + 
           (7 + 8*a - 8*a^2)*\[Omega]1^3*\[Omega]2^2 + (7 + 3*a - 4*a^2)*
            \[Omega]1*\[Omega]2^4) - 2*y^2*(2*(2 - 3*a + a^2)*\[Omega]1^4*
            \[Omega]2 - 4*(1 - 4*a + 3*a^2)*\[Omega]1^2*\[Omega]2^3 + 
           (1 + 2*a - 2*a^2)*\[Omega]2^5))) + qq1^2*qq2*\[Omega]2^3*
      (16*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(4*y*\[Omega]1 + \[Omega]2)*
        (-((-1 + a)*\[Omega]1^4) + 2*(-1 + a^2)*y*\[Omega]1^3*\[Omega]2 + 
         2*(-1 + a)*(1 - 2*y^2 + a*(-3 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 - 
         2*(-1 + a)^2*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
          \[Omega]2^4) - 4*qq2*\[Omega]1^3*\[Omega]2*
        (2*(-4 - 5*y^2 - 4*y^4 + 4*y^6)*\[Omega]1^5 + 
         y*(15 + 58*y^2 + 36*y^4 - 40*y^6)*\[Omega]1^4*\[Omega]2 + 
         (-15 + 14*y^2 - 140*y^4 + 48*y^8)*\[Omega]1^3*\[Omega]2^2 + 
         y*(-1 + 10*y^2 + 124*y^4 - 88*y^6)*\[Omega]1^2*\[Omega]2^3 + 
         (-7 + 50*y^2 - 88*y^4 + 48*y^6)*\[Omega]1*\[Omega]2^4 - 
         2*y*(7 - 8*y^2 + 4*y^4)*\[Omega]2^5) + 2*qq2^2*(-1 + 2*y^2)*
        \[Omega]1*(8*y^7*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 + \[Omega]2^2)^2 - 4*y^6*\[Omega]1^3*\[Omega]2*
          (\[Omega]1^2 + (-3 + 16*a - 16*a^2)*\[Omega]2^2) - 
         4*y^5*((-4 + 8*a)*\[Omega]1^4*\[Omega]2^2 + (5 - 24*a + 16*a^2)*
            \[Omega]1^2*\[Omega]2^4) + 2*y^4*(4*(-2 + a)*\[Omega]1^5*
            \[Omega]2 + (-11 + 32*a - 32*a^2)*\[Omega]1^3*\[Omega]2^3 + 
           (1 + 12*a - 16*a^2)*\[Omega]1*\[Omega]2^5) + 
         y^2*((25 - 4*a)*\[Omega]1^5*\[Omega]2 + 2*(7 - 8*a + 8*a^2)*
            \[Omega]1^3*\[Omega]2^3 + (5 - 12*a + 16*a^2)*\[Omega]1*
            \[Omega]2^5) + 2*y*(-2*\[Omega]1^6 + (5 - 8*a + 4*a^2)*
            \[Omega]1^4*\[Omega]2^2 + (3 + 20*a - 16*a^2)*\[Omega]1^2*
            \[Omega]2^4 - 4*(-1 + a)*a*\[Omega]2^6) + 
         2*y^3*(2*\[Omega]1^6 + (-17 + 24*a - 8*a^2)*\[Omega]1^4*
            \[Omega]2^2 + (5 - 64*a + 48*a^2)*\[Omega]1^2*\[Omega]2^4 + 
           8*(-1 + a)*a*\[Omega]2^6))))*ulp[u1, \[Epsilon]]*
    ulp[u2, \[Epsilon]])/(qq1*(-1 + y^2)*\[Omega]1*\[Omega]2^2*
    (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2) + (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
    (-(qq1^6*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^4*(-((-1 + a)*\[Omega]1^4) + 
        3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 2*(a + 2*y^2 - 4*a*y^2 + 
          a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + (-3 + 7*a - 4*a^2)*y*
         \[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^4)) + 
     qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^5*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*
      (qq2^2*(-1 + 2*y^2)*(\[Omega]1 - 2*y*\[Omega]2) + 
       8*qq2*y*\[Omega]2*(-\[Omega]1^2 + 2*y*\[Omega]1*\[Omega]2 - 
         \[Omega]2^2) + 8*\[Omega]1*\[Omega]2^2*(\[Omega]1^2 - 
         2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) - qq1*qq2^2*\[Omega]2^4*
      (8*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(-((-1 + a)*\[Omega]1^4) + 
         3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 2*(a + 2*y^2 - 4*a*y^2 + 
           a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + (-3 + 7*a - 4*a^2)*y*
          \[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^4) - 
       4*qq2*y*\[Omega]1^2*\[Omega]2*(2*(-3 - 5*y^2 + 4*y^4)*\[Omega]1^5 + 
         2*y*(9 + 22*y^2 - 16*y^4)*\[Omega]1^4*\[Omega]2 + 
         (-9 - 28*y^2 - 36*y^4 + 32*y^6)*\[Omega]1^3*\[Omega]2^2 + 
         2*y*(3 + 20*y^2 - 12*y^4)*\[Omega]1^2*\[Omega]2^3 + 
         (-3 + 6*y^2 - 4*y^4)*\[Omega]1*\[Omega]2^4 + 2*y*(-3 + 2*y^2)*
          \[Omega]2^5) + qq2^2*(-1 + 2*y^2)*(4*(-1 - y^2 + y^4)*\[Omega]1^6 + 
         y*(10 + 20*y^2 - 16*y^4 + a*(-1 + 2*y^2))*\[Omega]1^5*\[Omega]2 - 
         2*(3 - 2*y^2 + 14*y^4 - 8*y^6 + a^2*(-1 + 2*y^2) + 
           a*(2 - 6*y^2 + 4*y^4))*\[Omega]1^4*\[Omega]2^2 + 
         y*(7 - 16*y^2 + 12*y^4 - 4*a*(1 - 2*y^2)^2 + 4*a^2*(1 - 2*y^2)^2)*
          \[Omega]1^3*\[Omega]2^3 - 2*(2 - 10*y^2 + 8*y^4 + 
           a*(-5 + 16*y^2 - 12*y^4) + 4*a^2*(1 - 3*y^2 + 2*y^4))*\[Omega]1^2*
          \[Omega]2^4 - (-1 - 3*a + 4*a^2)*y*(-1 + 2*y^2)*\[Omega]1*
          \[Omega]2^5 + 2*(-1 + a)*a*(-1 + 2*y^2)*\[Omega]2^6)) + 
     qq1^4*\[Omega]1^2*\[Omega]2*(-2*(-1 + y^2)*(qq2 - 2*qq2*y^2)^2*
        (2*y*\[Omega]1 + \[Omega]2 + 2*y^2*\[Omega]2)*
        (-((-1 + a)*\[Omega]1^4) + 3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 
         2*(a + 2*y^2 - 4*a*y^2 + a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + 
         (-3 + 7*a - 4*a^2)*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
          \[Omega]2^4) + 4*\[Omega]1^3*\[Omega]2*
        (16*y^7*\[Omega]1^2*\[Omega]2^3 + \[Omega]1*\[Omega]2^2*
          (\[Omega]1^2 + \[Omega]2^2) - 8*y^6*\[Omega]1*\[Omega]2^2*
          (3*\[Omega]1^2 + \[Omega]2^2) + 8*y^5*(2*\[Omega]1^4*\[Omega]2 - 
           3*\[Omega]1^2*\[Omega]2^3) - 4*y^4*(\[Omega]1^5 - 
           10*\[Omega]1^3*\[Omega]2^2 - 5*\[Omega]1*\[Omega]2^4) + 
         6*y^2*(\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2 - 
           3*\[Omega]1*\[Omega]2^4) - 2*y^3*(13*\[Omega]1^4*\[Omega]2 - 
           2*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) + 
         y*(4*\[Omega]1^4*\[Omega]2 + 6*\[Omega]1^2*\[Omega]2^3 + 
           4*\[Omega]2^5)) + qq2*(-1 + 2*y^2)*\[Omega]1*
        (-2*\[Omega]1*\[Omega]2^3*(\[Omega]1^2 + \[Omega]2^2) + 
         8*y^6*\[Omega]1*\[Omega]2^3*(2*(1 - 2*a)^2*\[Omega]1^2 + 
           \[Omega]2^2) - 2*y^2*(2*(-1 + a)*\[Omega]1^5*\[Omega]2 - 
           8*(-1 + a)*a*\[Omega]1^3*\[Omega]2^3 + (5 + 6*a - 8*a^2)*\[Omega]1*
            \[Omega]2^5) + 8*y^4*((-1 + a)*\[Omega]1^5*\[Omega]2 - 
           4*(1 - 2*a + 2*a^2)*\[Omega]1^3*\[Omega]2^3 + (1 + 3*a - 4*a^2)*
            \[Omega]1*\[Omega]2^5) - 4*y^5*((-2 + 8*a)*\[Omega]1^4*
            \[Omega]2^2 + (3 - 4*a)^2*\[Omega]1^2*\[Omega]2^4 + 
           \[Omega]2^6) + 2*y^3*(\[Omega]1^6 + 2*(3 + 12*a - 4*a^2)*
            \[Omega]1^4*\[Omega]2^2 + (17 - 64*a + 48*a^2)*\[Omega]1^2*
            \[Omega]2^4 + 8*(-1 + a)*a*\[Omega]2^6) + 
         y*(-3*\[Omega]1^6 + (-1 - 16*a + 8*a^2)*\[Omega]1^4*\[Omega]2^2 + 
           2*(1 + 20*a - 16*a^2)*\[Omega]1^2*\[Omega]2^4 + 
           4*(1 + 2*a - 2*a^2)*\[Omega]2^6))) - 2*qq1^3*\[Omega]1*\[Omega]2^2*
      (4*(1 - 6*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(\[Omega]1 + 2*y^2*\[Omega]1 + 
         2*y*\[Omega]2)*(-((-1 + a)*\[Omega]1^4) + 3*(-1 + a)*y*\[Omega]1^3*
          \[Omega]2 + 2*(a + 2*y^2 - 4*a*y^2 + a^2*(-1 + 2*y^2))*\[Omega]1^2*
          \[Omega]2^2 + (-3 + 7*a - 4*a^2)*y*\[Omega]1*\[Omega]2^3 + 
         (1 - 3*a + 2*a^2)*\[Omega]2^4) + 2*qq2*\[Omega]1^3*\[Omega]2*
        (16*y^8*\[Omega]1^2*\[Omega]2^3 + 4*\[Omega]2*
          (\[Omega]1^2 + \[Omega]2^2)^2 + 8*y^6*\[Omega]1^2*\[Omega]2*
          (4*\[Omega]1^2 + \[Omega]2^2) - 8*y^7*\[Omega]1*\[Omega]2^2*
          (5*\[Omega]1^2 + \[Omega]2^2) - 4*y^4*(10*\[Omega]1^4*\[Omega]2 + 
           9*\[Omega]1^2*\[Omega]2^3) + 2*y^2*\[Omega]2*(-11*\[Omega]1^4 + 
           \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 4*y^5*\[Omega]1*
          (-2*\[Omega]1^4 + 9*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         y*(6*\[Omega]1^5 - 7*\[Omega]1^3*\[Omega]2^2 - 13*\[Omega]1*
            \[Omega]2^4) + 2*y^3*(5*\[Omega]1^5 + 19*\[Omega]1^3*
            \[Omega]2^2 + 2*\[Omega]1*\[Omega]2^4)) + 
       qq2^2*(-1 + 2*y^2)*\[Omega]1*(8*(1 - 2*a)^2*y^7*\[Omega]1^3*
          \[Omega]2^3 - 16*(-1 + a)*y^6*\[Omega]1^2*\[Omega]2^2*
          (\[Omega]1^2 + (-1 + 2*a)*\[Omega]2^2) - 2*\[Omega]2^2*
          ((1 + 2*a - a^2)*\[Omega]1^4 + (3 - 5*a + 4*a^2)*\[Omega]1^2*
            \[Omega]2^2 + (1 - a + a^2)*\[Omega]2^4) + 
         2*y^3*(11*\[Omega]1^5*\[Omega]2 - 2*(3 - 2*a + 2*a^2)*\[Omega]1^3*
            \[Omega]2^3 - 8*\[Omega]1*\[Omega]2^5) + 
         4*y^5*((-4 + a)*\[Omega]1^5*\[Omega]2 + (-3 + 4*a - 4*a^2)*
            \[Omega]1^3*\[Omega]2^3 + (3 + 3*a - 4*a^2)*\[Omega]1*
            \[Omega]2^5) + y*(-((4 + a)*\[Omega]1^5*\[Omega]2) + 
           (5 - 4*a + 4*a^2)*\[Omega]1^3*\[Omega]2^3 + (7 - 3*a + 4*a^2)*
            \[Omega]1*\[Omega]2^5) + 2*y^2*(-3*\[Omega]1^6 + 
           (5 + 2*a)*\[Omega]1^4*\[Omega]2^2 + (5 - 6*a + 4*a^2)*\[Omega]1^2*
            \[Omega]2^4 + 3*\[Omega]2^6) + 4*y^4*(\[Omega]1^6 - 
           2*(2 - 2*a + a^2)*\[Omega]1^4*\[Omega]2^2 + (3 - 10*a + 8*a^2)*
            \[Omega]1^2*\[Omega]2^4 + (-1 - 2*a + 2*a^2)*\[Omega]2^6))) + 
     qq1^2*qq2*\[Omega]2^3*(8*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2^2*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
       qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(4*y*\[Omega]1 + \[Omega]2)*
        (-((-1 + a)*\[Omega]1^4) + 3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 
         2*(a + 2*y^2 - 4*a*y^2 + a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + 
         (-3 + 7*a - 4*a^2)*y*\[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
          \[Omega]2^4) - 4*qq2*\[Omega]1^3*\[Omega]2*
        ((-4 - 8*y^2 - 8*y^4 + 8*y^6)*\[Omega]1^5 + 
         2*y*(4 + 17*y^2 + 16*y^4 - 16*y^6)*\[Omega]1^4*\[Omega]2 + 
         (-7 + 4*y^2 - 72*y^4 - 8*y^6 + 32*y^8)*\[Omega]1^3*\[Omega]2^2 - 
         2*y*(1 + 2*y^2 - 36*y^4 + 24*y^6)*\[Omega]1^2*\[Omega]2^3 + 
         (-3 + 28*y^2 - 32*y^4 + 16*y^6)*\[Omega]1*\[Omega]2^4 + 
         2*y*(-4 + y^2)*\[Omega]2^5) + 2*qq2^2*(-1 + 2*y^2)*\[Omega]1*
        (8*y^7*\[Omega]1^4*\[Omega]2^2 - 4*y^6*\[Omega]1^3*\[Omega]2*
          (2*\[Omega]1^2 + (-1 + 8*a - 8*a^2)*\[Omega]2^2) - 
         \[Omega]1*\[Omega]2*(4*\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + 
           3*\[Omega]2^4) + y^3*\[Omega]2^2*((-21 + 24*a - 8*a^2)*
            \[Omega]1^4 + (-3 - 64*a + 48*a^2)*\[Omega]1^2*\[Omega]2^2 + 
           8*(-1 + a)*a*\[Omega]2^4) + 2*y^5*\[Omega]1^2*
          (\[Omega]1^4 + (1 - 8*a)*\[Omega]1^2*\[Omega]2^2 - 
           2*(1 - 12*a + 8*a^2)*\[Omega]2^4) + y^2*\[Omega]1*\[Omega]2*
          (-2*(-10 + a)*\[Omega]1^4 + (11 - 8*a + 8*a^2)*\[Omega]1^2*
            \[Omega]2^2 + (7 - 6*a + 8*a^2)*\[Omega]2^4) + 
         y*(-5*\[Omega]1^6 + 4*(2 - 2*a + a^2)*\[Omega]1^4*\[Omega]2^2 + 
           (7 + 20*a - 16*a^2)*\[Omega]1^2*\[Omega]2^4 - 
           4*(-1 + a)*a*\[Omega]2^6) - 2*y^4*\[Omega]1*\[Omega]2*
          (6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4 + 
           8*a^2*(2*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           2*a*(\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)))) + 
     qq1^5*(-1 + 2*y^2)*\[Omega]1^3*(qq2*(1 - 3*y^2 + 2*y^4)*
        (\[Omega]1 + 4*y*\[Omega]2)*(-((-1 + a)*\[Omega]1^4) + 
         3*(-1 + a)*y*\[Omega]1^3*\[Omega]2 + 2*(a + 2*y^2 - 4*a*y^2 + 
           a^2*(-1 + 2*y^2))*\[Omega]1^2*\[Omega]2^2 + (-3 + 7*a - 4*a^2)*y*
          \[Omega]1*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^4) + 
       \[Omega]1*\[Omega]2*(-4*y^5*\[Omega]1*\[Omega]2^2*
          ((1 - 2*a)^2*\[Omega]1^2 + 2*\[Omega]2^2) - 4*y^2*\[Omega]2*
          ((1 + 3*a - a^2)*\[Omega]1^4 + (5 - 8*a + 6*a^2)*\[Omega]1^2*
            \[Omega]2^2 + (1 - a + a^2)*\[Omega]2^4) + 
         y*((2 + a)*\[Omega]1^5 + (9 + 4*a - 4*a^2)*\[Omega]1^3*\[Omega]2^2 + 
           (5 + 3*a - 4*a^2)*\[Omega]1*\[Omega]2^4) - 
         2*((-1 + a)^2*\[Omega]1^4*\[Omega]2 + (5 - 4*a)*a*\[Omega]1^2*
            \[Omega]2^3 - (-1 + a)*a*\[Omega]2^5) + 
         4*y^4*(5*\[Omega]1^2*\[Omega]2^3 + 4*a^2*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5 + 2*a*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 
             3*\[Omega]2^2)) + 2*y^3*\[Omega]1*(\[Omega]2^4 + 
           4*a^2*(2*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           a*(\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)))))*
    ulp[u2, \[Epsilon]]^2)/(qq1*(-1 + y^2)*\[Omega]2^3*
    (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2) + ulp[q2, \[Epsilon]]*
   ((-256*Sqrt[2]*G^(5/2)*Pi^(7/2)*((-1 + a)*qq1^5*(1 - 2*y^2)^2*(-1 + y^2)*
        \[Omega]1^4*(\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
         (1 - 2*a)*\[Omega]2^2) + qq1*qq2^2*\[Omega]2^4*
        ((-1 + a)*(-1 + y^2)*(qq2 - 2*qq2*y^2)^2*(\[Omega]1^2 + 
           2*(-1 + a)*y*\[Omega]1*\[Omega]2 + (1 - 2*a)*\[Omega]2^2) - 
         2*qq2*(-1 + 2*y^2)*\[Omega]1^2*((2 + 6*y^2 - 4*y^4)*\[Omega]1^2 + 
           4*y^3*(-2 + y^2)*\[Omega]1*\[Omega]2 + (1 - 3*y^2 + 2*y^4)*
            \[Omega]2^2) + 4*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2*
          (\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*\[Omega]2 - 
           2*y*(\[Omega]1^2 + \[Omega]2^2))) + 2*qq1^3*\[Omega]1^2*
        \[Omega]2^2*((-1 + a)*(qq2 - 2*qq2*y^2)^2*(-1 - y^2 + 2*y^4)*
          (\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
           (1 - 2*a)*\[Omega]2^2) + qq2*(-1 + 2*y^2)*\[Omega]1*
          ((-2 - 6*y^2 + 4*y^4)*\[Omega]1^3 + 2*y*(1 + 3*y^2 - 2*y^4)*
            \[Omega]1^2*\[Omega]2 + (-3 + 3*y^2 - 4*y^4 + 4*y^6)*\[Omega]1*
            \[Omega]2^2 - 4*y^3*(-1 + y^2)*\[Omega]2^3) + 
         2*(1 - 6*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 
           2*y^2*\[Omega]1*\[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2))) + 
       2*qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^5*
        (qq2*(-1 + 2*y^2)*(-\[Omega]1 + y*\[Omega]2) + 
         2*\[Omega]2*(-(\[Omega]1*\[Omega]2) - 2*y^2*\[Omega]1*\[Omega]2 + 
           2*y*(\[Omega]1^2 + \[Omega]2^2))) - 2*qq1^4*(-1 + 2*y^2)*
        \[Omega]1^3*\[Omega]2*(2*(-1 + a)*qq2*y*(1 - 3*y^2 + 2*y^4)*
          (\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
           (1 - 2*a)*\[Omega]2^2) + \[Omega]1*(-3*y*\[Omega]1^3 + 
           4*y^5*\[Omega]1*\[Omega]2^2 + 6*y^2*\[Omega]2*(\[Omega]1^2 + 
             \[Omega]2^2) - 4*y^4*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
           \[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
           2*y^3*(\[Omega]1^3 - 2*\[Omega]1*\[Omega]2^2))) - 
       2*qq1^2*qq2*\[Omega]1*\[Omega]2^3*(2*(-1 + a)*y*(-1 + y^2)*
          (qq2 - 2*qq2*y^2)^2*(\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*
            \[Omega]2 + (1 - 2*a)*\[Omega]2^2) + 2*y*(-3 - 4*y^2 + 4*y^4)*
          \[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*
            \[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) - 
         qq2*(-1 + 2*y^2)*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
           4*y^6*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3 - 4*y^5*\[Omega]1*
            (\[Omega]1^2 + \[Omega]2^2) + y*(6*\[Omega]1^3 - 
             2*\[Omega]1*\[Omega]2^2) + y^3*(4*\[Omega]1^3 + 
             6*\[Omega]1*\[Omega]2^2) - 3*y^2*(3*\[Omega]1^2*\[Omega]2 + 
             2*\[Omega]2^3) + y^4*(-4*\[Omega]1^2*\[Omega]2 + 
             4*\[Omega]2^3))))*ulp[u1, \[Epsilon]])/
     (qq1*(-1 + y^2)*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
       2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2) + (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*
      ((-1 + a)*qq1^5*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^4*
        (\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
         (1 - 2*a)*\[Omega]2^2) + qq1*qq2^2*\[Omega]2^4*
        ((-1 + a)*(-1 + y^2)*(qq2 - 2*qq2*y^2)^2*(\[Omega]1^2 + 
           2*(-1 + a)*y*\[Omega]1*\[Omega]2 + (1 - 2*a)*\[Omega]2^2) - 
         2*qq2*(-1 + 2*y^2)*\[Omega]1^2*((2 + 6*y^2 - 4*y^4)*\[Omega]1^2 + 
           4*y^3*(-2 + y^2)*\[Omega]1*\[Omega]2 + (1 - 3*y^2 + 2*y^4)*
            \[Omega]2^2) + 4*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2*
          (\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*\[Omega]2 - 
           2*y*(\[Omega]1^2 + \[Omega]2^2))) + 2*qq1^3*\[Omega]1^2*
        \[Omega]2^2*((-1 + a)*(qq2 - 2*qq2*y^2)^2*(-1 - y^2 + 2*y^4)*
          (\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
           (1 - 2*a)*\[Omega]2^2) + qq2*(-1 + 2*y^2)*\[Omega]1*
          ((-2 - 6*y^2 + 4*y^4)*\[Omega]1^3 + 2*y*(1 + 3*y^2 - 2*y^4)*
            \[Omega]1^2*\[Omega]2 + (-3 + 3*y^2 - 4*y^4 + 4*y^6)*\[Omega]1*
            \[Omega]2^2 - 4*y^3*(-1 + y^2)*\[Omega]2^3) + 
         2*(1 - 6*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 
           2*y^2*\[Omega]1*\[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2))) + 
       2*qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^5*
        (qq2*(-1 + 2*y^2)*(-\[Omega]1 + y*\[Omega]2) + 
         2*\[Omega]2*(-(\[Omega]1*\[Omega]2) - 2*y^2*\[Omega]1*\[Omega]2 + 
           2*y*(\[Omega]1^2 + \[Omega]2^2))) - 2*qq1^4*(-1 + 2*y^2)*
        \[Omega]1^3*\[Omega]2*(2*(-1 + a)*qq2*y*(1 - 3*y^2 + 2*y^4)*
          (\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*\[Omega]2 + 
           (1 - 2*a)*\[Omega]2^2) + \[Omega]1*(-3*y*\[Omega]1^3 + 
           4*y^5*\[Omega]1*\[Omega]2^2 + 6*y^2*\[Omega]2*(\[Omega]1^2 + 
             \[Omega]2^2) - 4*y^4*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
           \[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
           2*y^3*(\[Omega]1^3 - 2*\[Omega]1*\[Omega]2^2))) - 
       2*qq1^2*qq2*\[Omega]1*\[Omega]2^3*(2*(-1 + a)*y*(-1 + y^2)*
          (qq2 - 2*qq2*y^2)^2*(\[Omega]1^2 + 2*(-1 + a)*y*\[Omega]1*
            \[Omega]2 + (1 - 2*a)*\[Omega]2^2) + 2*y*(-3 - 4*y^2 + 4*y^4)*
          \[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*
            \[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) - 
         qq2*(-1 + 2*y^2)*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
           4*y^6*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3 - 4*y^5*\[Omega]1*
            (\[Omega]1^2 + \[Omega]2^2) + y*(6*\[Omega]1^3 - 
             2*\[Omega]1*\[Omega]2^2) + y^3*(4*\[Omega]1^3 + 
             6*\[Omega]1*\[Omega]2^2) - 3*y^2*(3*\[Omega]1^2*\[Omega]2 + 
             2*\[Omega]2^3) + y^4*(-4*\[Omega]1^2*\[Omega]2 + 
             4*\[Omega]2^3))))*ulp[u2, \[Epsilon]])/
     (qq1*(-1 + y^2)*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)), 
 (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*
   (-(\[Omega]2^2*(qq1^5*(-1 + 2*y^2)*\[Omega]1^4*
        (16*(-1 + a)^2*y^3*\[Omega]1^2*\[Omega]2^2 + (1 - 3*a + 2*a^2)*
          \[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2) + 
         4*(-1 + a)^2*y*(\[Omega]1^2 + \[Omega]2^2)^2 - 
         2*(-1 + a)*y^2*\[Omega]1*\[Omega]2*((-9 + 10*a)*\[Omega]1^2 + 
           (-7 + 6*a)*\[Omega]2^2)) - qq1^4*\[Omega]1^3*\[Omega]2*
        (qq2*(-1 + 2*y^2)*((-1 + a)*(-1 - 14*y^2 + 2*a*(1 + 6*y^2))*
            \[Omega]1^4 - 4*(-1 + a)*y*(1 - 18*y^2 + a*(-2 + 20*y^2))*
            \[Omega]1^3*\[Omega]2 + (-1 + 34*y^2 + 64*y^4 + 
             a*(3 - 70*y^2 - 128*y^4) + a^2*(-2 + 36*y^2 + 64*y^4))*
            \[Omega]1^2*\[Omega]2^2 - 4*(-1 + a)*y*(-1 - 14*y^2 + 
             2*a*(1 + 6*y^2))*\[Omega]1*\[Omega]2^3 + 16*(-1 + a)^2*y^2*
            \[Omega]2^4) + 2*\[Omega]1*((3 + 2*y^2 - 2*a*(1 + 2*y^2))*
            \[Omega]1^5 + 4*y*(-3 - 2*y^2 + a*(2 + 4*y^2))*\[Omega]1^4*
            \[Omega]2 + (7 + 16*y^2 + 4*y^4 + 4*a^2*(1 - 2*y^2)^2 - 
             2*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^3*\[Omega]2^2 + 
           2*y*(-7 - 6*y^2 + 8*y^4 + a*(4 + 8*y^2))*\[Omega]1^2*\[Omega]2^3 + 
           (3 + 10*y^2 - 16*y^4 - 2*a*(1 + 2*y^2))*\[Omega]1*\[Omega]2^4 + 
           2*y*(-1 + 2*y^2)*\[Omega]2^5)) + 2*qq1^2*\[Omega]1*\[Omega]2^3*
        (-16*y*\[Omega]1^5*\[Omega]2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2 + qq2^3*(-1 + 2*y^2)*
          ((-1 - 8*y^2 + 4*y^4 + a*(3 + 16*y^2 - 12*y^4) + 
             a^2*(-2 - 8*y^2 + 8*y^4))*\[Omega]1^4 + 2*(-1 + a)*y*
            (1 - 18*y^2 + a*(-2 + 20*y^2))*\[Omega]1^3*\[Omega]2 - 
           (-1 + a)*(1 + 2*y^2)*(1 - 18*y^2 + a*(-2 + 20*y^2))*\[Omega]1^2*
            \[Omega]2^2 + 2*(-1 + a)*y*(-1 - 14*y^2 + 2*a*(1 + 6*y^2))*
            \[Omega]1*\[Omega]2^3 - 8*(-1 + a)^2*y^2*\[Omega]2^4) + 
         2*qq2^2*\[Omega]1*((-1 - 12*y^2 - 4*y^4 + 2*a*(1 + 2*y^2)^2)*
            \[Omega]1^5 - 4*y*(-1 - 10*y^2 - 8*y^4 + 2*a*(1 + 2*y^2)^2)*
            \[Omega]1^4*\[Omega]2 - 2*(1 + 14*y^2 + 18*y^4 + 28*y^6 + 
             2*a^2*(1 - 2*y^2)^2*(1 + 2*y^2) - a*(5 + 6*y^2 + 12*y^4 + 40*
                y^6))*\[Omega]1^3*\[Omega]2^2 - 4*y*(-1 - 10*y^2 - 8*y^4 + 
             2*a*(1 + 2*y^2)^2)*\[Omega]1^2*\[Omega]2^3 + 
           2*(y^2*(-9 + 2*y^2) + a*(1 + 2*y^2)^2)*\[Omega]1*\[Omega]2^4 + 
           2*y*(1 - 2*y^2)*\[Omega]2^5) + 4*qq2*\[Omega]1^3*
          (\[Omega]1^5 - 4*(y + 2*y^3)*\[Omega]1^4*\[Omega]2 + 
           2*(1 + 4*y^2 + 12*y^4)*\[Omega]1^3*\[Omega]2^2 - 
           2*y*(3 + 10*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^3 + 
           (1 + 4*y^2)^2*\[Omega]1*\[Omega]2^4 - 2*y*(1 + 2*y^2)*
            \[Omega]2^5)) - qq2^2*\[Omega]1*\[Omega]2^4*
        ((1 - 3*a + 2*a^2)*qq2^3*(1 - 2*y^2)^2*\[Omega]2*
          (-\[Omega]1^2 + \[Omega]2^2) + 32*y*\[Omega]1^3*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         8*qq2*\[Omega]1*\[Omega]2*(\[Omega]1^5 + 4*y*(-1 + y^2)*\[Omega]1^4*
            \[Omega]2 + 2*(1 - 4*y^4)*\[Omega]1^3*\[Omega]2^2 + 
           2*y*(-1 + 6*y^2)*\[Omega]1^2*\[Omega]2^3 + (1 - 8*y^2)*\[Omega]1*
            \[Omega]2^4 + 2*y*\[Omega]2^5) + 
         2*qq2^2*((3 - 10*a + 4*a^2)*\[Omega]1^2*\[Omega]2^3 + 
           (1 - 2*a)*\[Omega]2^5 + \[Omega]1^4*(\[Omega]2 - 2*a*\[Omega]2) - 
           4*y^3*\[Omega]1*(\[Omega]1^2 + \[Omega]2^2)*(\[Omega]1^2 + 
             2*(3 - 2*a)*\[Omega]2^2) + 2*y*\[Omega]1*(\[Omega]1^2 + 
             \[Omega]2^2)*(\[Omega]1^2 + 2*(-1 + 2*a)*\[Omega]2^2) + 
           4*y^4*(2*\[Omega]1^4*\[Omega]2 + (7 - 10*a + 4*a^2)*\[Omega]1^2*
              \[Omega]2^3) + 2*y^2*\[Omega]2*((1 - 2*a)*\[Omega]1^4 + 
             2*(3 + 2*a - 4*a^2)*\[Omega]1^2*\[Omega]2^2 + 
             (3 - 2*a)*\[Omega]2^4))) + qq1*qq2*\[Omega]2^3*
        (16*(1 + 2*y^2)*\[Omega]1^5*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         2*qq2^2*\[Omega]1*((1 - 2*y^2)^2*\[Omega]1^6 - 
           2*y*(7 + 4*y^4 - 4*a*(1 + 2*y^2))*\[Omega]1^5*\[Omega]2 + 
           2*(2 + (11 - 16*a)*y^2 + (34 - 32*a)*y^4)*\[Omega]1^4*
            \[Omega]2^2 - 4*y*(7 + 4*y^2 + 28*y^4 + 4*a^2*(1 - 2*y^2)^2 - 
             2*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^3*\[Omega]2^3 + 
           4*(1 + (3 - 8*a)*y^2 + (22 - 16*a)*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           8*(-1 + a)*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^5 + 
           (1 - 2*y^2)*\[Omega]2^6) + 8*qq2*\[Omega]1^3*\[Omega]2^2*
          (-8*y^5*\[Omega]1^3*\[Omega]2 - 16*y^3*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) + \[Omega]2^2*(\[Omega]1^2 + 
             \[Omega]2^2) - 2*y*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
             2*\[Omega]2^2) + 4*y^4*(\[Omega]1^4 + 5*\[Omega]1^2*
              \[Omega]2^2) + 4*y^2*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4)) + qq2^3*(-1 + 2*y^2)*\[Omega]2*
          ((1 - 3*a + 2*a^2)*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
             \[Omega]2^2) - 8*(-1 + a)*y^3*\[Omega]1^2*
            ((-1 + 2*a)*\[Omega]1^2 + (3 - 4*a)*\[Omega]2^2) - 
           2*(-1 + a)*y^2*\[Omega]1*\[Omega]2*((-9 + 10*a)*\[Omega]1^2 + 
             (-7 + 6*a)*\[Omega]2^2) + 4*y*((2 - 5*a + 3*a^2)*\[Omega]1^4 - 
             (-1 + a)*\[Omega]1^2*\[Omega]2^2 + (-1 + a)^2*\[Omega]2^4))) - 
       2*qq1^3*\[Omega]1^2*\[Omega]2*(4*\[Omega]1^3*\[Omega]2*
          (2*y*\[Omega]1 + \[Omega]2 - 4*y^2*\[Omega]2)*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         qq2*\[Omega]1*((-1 + 2*y^2)*\[Omega]1^6 + 
           4*y*(-1 - 6*y^2 + a*(2 + 4*y^2))*\[Omega]1^5*\[Omega]2 - 
           4*y^2*(-5 - 22*y^2 + 8*a*(1 + 2*y^2))*\[Omega]1^4*\[Omega]2^2 - 
           2*y*(11 + 16*y^2 + 52*y^4 + 8*a^2*(1 - 2*y^2)^2 - 
             4*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^3*\[Omega]2^3 + 
           2*(2 + (11 - 16*a)*y^2 + (38 - 32*a)*y^4 - 8*y^6)*\[Omega]1^2*
            \[Omega]2^4 + 8*y*(-2 + a - y^2 + 2*a*y^2 + 2*y^4)*\[Omega]1*
            \[Omega]2^5 + (3 - 4*y^2 - 4*y^4)*\[Omega]2^6) - 
         qq2^2*(-1 + 2*y^2)*\[Omega]2*(32*(-1 + a)^2*y^5*\[Omega]1^2*
            \[Omega]2^2 + (1 - 3*a + 2*a^2)*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2) - 16*(-1 + a)^2*y^2*\[Omega]1*
            \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 4*(-1 + a)*y^4*\[Omega]1*
            \[Omega]2*((-9 + 10*a)*\[Omega]1^2 + (-7 + 6*a)*\[Omega]2^2) + 
           2*y*((3 - 7*a + 4*a^2)*\[Omega]1^4 + (3 - 5*a + 2*a^2)*\[Omega]1^2*
              \[Omega]2^2 + 2*(-1 + a)^2*\[Omega]2^4) + 
           4*y^3*(-((-1 + a)*\[Omega]1^4) + (9 - 19*a + 10*a^2)*\[Omega]1^2*
              \[Omega]2^2 + 2*(-1 + a)^2*\[Omega]2^4))))*
      ulp[u1, \[Epsilon]]^2) + 2*\[Omega]1*\[Omega]2*
     (qq1^5*(-1 + 2*y^2)*\[Omega]1^4*(4*(2 - 5*a + 3*a^2)*y^3*\[Omega]1^2*
         \[Omega]2^2 + (-1 + a)*\[Omega]1*\[Omega]2*((-1 + a)*\[Omega]1^2 + 
          (1 - 3*a)*\[Omega]2^2) - 2*(-1 + a)*y^2*\[Omega]1*\[Omega]2*
         ((-5 + 9*a)*\[Omega]1^2 + (-3 + 5*a)*\[Omega]2^2) + 
        2*y*((1 - 3*a + 2*a^2)*\[Omega]1^4 + (2 - 7*a + 5*a^2)*\[Omega]1^2*
           \[Omega]2^2 + (1 - 3*a + 2*a^2)*\[Omega]2^4)) - 
      qq2^2*\[Omega]2^4*(32*y*\[Omega]1^4*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
        2*qq2^2*\[Omega]1*\[Omega]2*(2*(-1 + a - 3*y^2 + 2*a*y^2 + 2*y^4)*
           \[Omega]1^4 - 4*y*(-2 - 5*y^2 + 2*y^4 + a*(2 + 4*y^2))*\[Omega]1^3*
           \[Omega]2 - (5 + 14*y^2 + 16*y^4 + 4*a^2*(1 - 2*y^2)^2 - 
            2*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^2*\[Omega]2^2 - 
          8*(-1 + a)*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^3 + 
          2*(-1 + a)*(1 + 2*y^2)*\[Omega]2^4) - 8*qq2*\[Omega]1^2*\[Omega]2*
         ((-1 + 2*y^2)*\[Omega]1^5 + y*(3 - 10*y^2)*\[Omega]1^4*\[Omega]2 + 
          2*(-1 + 3*y^2 + 6*y^4)*\[Omega]1^3*\[Omega]2^2 + 
          y*(1 - 18*y^2)*\[Omega]1^2*\[Omega]2^3 + (-1 + 10*y^2)*\[Omega]1*
           \[Omega]2^4 - 2*y*\[Omega]2^5) - qq2^3*(-1 + 2*y^2)*
         (4*(2 - 3*a + a^2)*y^3*\[Omega]1^2*\[Omega]2^2 - 
          (-1 + a)*\[Omega]1*\[Omega]2*((-1 + a)*\[Omega]1^2 + 
            (1 - 3*a)*\[Omega]2^2) + 2*(-1 + a)*y^2*\[Omega]1*\[Omega]2*
           ((3 + a)*\[Omega]1^2 + (5 - 3*a)*\[Omega]2^2) - 
          2*y*((-1 + a)*\[Omega]1^4 + (-2 + a + a^2)*\[Omega]1^2*
             \[Omega]2^2 + (-1 + a)*\[Omega]2^4))) - 
      qq1*qq2*\[Omega]2^3*(-16*(1 + 2*y^2)*\[Omega]1^5*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
        2*qq2^2*\[Omega]1^2*((-2 + 4*y^2)*\[Omega]1^5 + 
          y*(15 + 4*y^2 - 4*y^4 - 8*a*(1 + 2*y^2))*\[Omega]1^4*\[Omega]2 + 
          2*(-2 + (-11 + 16*a)*y^2 + 4*(-9 + 8*a)*y^4 + 4*y^6)*\[Omega]1^3*
           \[Omega]2^2 + y*(25 + 24*y^2 + 108*y^4 + 16*a^2*(1 - 2*y^2)^2 - 
            8*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^2*\[Omega]2^3 + 
          2*(-1 + 8*(-1 + 2*a)*y^2 + 4*(-11 + 8*a)*y^4)*\[Omega]1*
           \[Omega]2^4 + 2*y*(3 + 10*y^2 - 4*a*(1 + 2*y^2))*\[Omega]2^5) + 
        4*qq2*\[Omega]1^3*\[Omega]2*(24*y^5*\[Omega]1^3*\[Omega]2^2 + 
          2*y*\[Omega]1*(\[Omega]1^2 + 2*\[Omega]2^2)^2 - 
          4*y^4*(5*\[Omega]1^4*\[Omega]2 + 11*\[Omega]1^2*\[Omega]2^3) - 
          \[Omega]2*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + 
            2*\[Omega]2^4) + 4*y^3*(\[Omega]1^5 + 9*\[Omega]1^3*\[Omega]2^2 + 
            6*\[Omega]1*\[Omega]2^4) - 4*y^2*(3*\[Omega]1^4*\[Omega]2 + 
            5*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) + 
        qq2^3*(-1 + 2*y^2)*(16*(2 - 3*a + a^2)*y^4*\[Omega]1^3*\[Omega]2^2 - 
          (-1 + a)*\[Omega]1*\[Omega]2^2*((-1 + a)*\[Omega]1^2 + 
            (1 - 3*a)*\[Omega]2^2) + 4*(-1 + a)*y^3*\[Omega]1^2*\[Omega]2*
           (2*(3 + a)*\[Omega]1^2 + 3*(4 - 3*a)*\[Omega]2^2) + 
          2*y^2*(-4*(-1 + a)*\[Omega]1^5 + (13 - 18*a + 5*a^2)*\[Omega]1^3*
             \[Omega]2^2 + (7 - 12*a + 5*a^2)*\[Omega]1*\[Omega]2^4) - 
          2*y*((3 - 7*a + 4*a^2)*\[Omega]1^4*\[Omega]2 - 
            (-1 + a)*a*\[Omega]1^2*\[Omega]2^3 + (1 - 3*a + 2*a^2)*
             \[Omega]2^5))) + 2*qq1^3*\[Omega]1^2*\[Omega]2*
       (-4*\[Omega]1^3*\[Omega]2*(-12*y^4*\[Omega]1^2*\[Omega]2^3 + 
          \[Omega]2*(\[Omega]1^2 + \[Omega]2^2)^2 + 
          y*(2*\[Omega]1^5 - \[Omega]1^3*\[Omega]2^2 - 3*\[Omega]1*
             \[Omega]2^4) + 2*y^3*(9*\[Omega]1^3*\[Omega]2^2 + 
            5*\[Omega]1*\[Omega]2^4) - 2*y^2*(5*\[Omega]1^4*\[Omega]2 + 
            3*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) + 
        qq2*\[Omega]1*\[Omega]2*(8*y^6*\[Omega]1^2*\[Omega]2^3 - 
          2*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2)^2 + 
          8*y^4*((-11 + 8*a)*\[Omega]1^4*\[Omega]2 + (-9 + 8*a)*\[Omega]1^2*
             \[Omega]2^3) + 4*y^5*((27 - 40*a + 16*a^2)*\[Omega]1^3*
             \[Omega]2^2 - \[Omega]1*\[Omega]2^4) + 
          y*((6 - 8*a)*\[Omega]1^5 + (5 - 4*a)^2*\[Omega]1^3*\[Omega]2^2 + 
            (15 - 8*a)*\[Omega]1*\[Omega]2^4) - 
          4*y^3*((-5 + 4*a)*\[Omega]1^5 + 2*(-3 - 4*a + 8*a^2)*\[Omega]1^3*
             \[Omega]2^2 + (-1 + 4*a)*\[Omega]1*\[Omega]2^4) + 
          2*y^2*(8*(-1 + 2*a)*\[Omega]1^4*\[Omega]2 + (-11 + 16*a)*
             \[Omega]1^2*\[Omega]2^3 + 2*\[Omega]2^5)) + 
        qq2^2*(-1 + 2*y^2)*(8*(2 - 5*a + 3*a^2)*y^5*\[Omega]1^2*\[Omega]2^3 + 
          (-1 + a)*\[Omega]1*\[Omega]2^2*((-1 + a)*\[Omega]1^2 + 
            (1 - 3*a)*\[Omega]2^2) - 4*(-1 + a)*y^4*\[Omega]1*\[Omega]2^2*
           ((-9 + 11*a)*\[Omega]1^2 + (-3 + 5*a)*\[Omega]2^2) + 
          4*y^2*((-1 + a)*\[Omega]1^5 + (-4 + 7*a - 3*a^2)*\[Omega]1^3*
             \[Omega]2^2 + (-3 + 7*a - 4*a^2)*\[Omega]1*\[Omega]2^4) + 
          2*y*((2 - 5*a + 3*a^2)*\[Omega]1^4*\[Omega]2 + (1 - 3*a + 2*a^2)*
             \[Omega]1^2*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^5) + 
          4*y^3*((4 - 5*a + a^2)*\[Omega]1^4*\[Omega]2 + (9 - 20*a + 11*a^2)*
             \[Omega]1^2*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^5))) - 
      qq1^4*(2*\[Omega]1^5*\[Omega]2*(-2*(-1 + a)*(1 + 2*y^2)*\[Omega]1^4 + 
          8*(-1 + a)*y*(1 + 2*y^2)*\[Omega]1^3*\[Omega]2 + 
          (5 + 14*y^2 + 16*y^4 + 4*a^2*(1 - 2*y^2)^2 - 
            2*a*(5 - 4*y^2 + 20*y^4))*\[Omega]1^2*\[Omega]2^2 + 
          4*y*(-2 - 5*y^2 + 2*y^4 + a*(2 + 4*y^2))*\[Omega]1*\[Omega]2^3 - 
          2*(-1 + a - 3*y^2 + 2*a*y^2 + 2*y^4)*\[Omega]2^4) + 
        qq2*(-1 + 2*y^2)*\[Omega]1^3*(16*(2 - 5*a + 3*a^2)*y^4*\[Omega]1^2*
           \[Omega]2^3 + (-1 + a)*\[Omega]1^2*\[Omega]2*
           ((-1 + a)*\[Omega]1^2 + (1 - 3*a)*\[Omega]2^2) - 
          4*(-1 + a)*y^3*\[Omega]1*\[Omega]2^2*((-12 + 19*a)*\[Omega]1^2 + 
            2*(-3 + 5*a)*\[Omega]2^2) + 2*y*((-1 + a)*\[Omega]1^5 + 
            3*(-1 + a)*a*\[Omega]1^3*\[Omega]2^2 - 3*(1 - 3*a + 2*a^2)*
             \[Omega]1*\[Omega]2^4) + 2*y^2*(7*(-1 + a)^2*\[Omega]1^4*
             \[Omega]2 + (13 - 36*a + 23*a^2)*\[Omega]1^2*\[Omega]2^3 + 
            4*(1 - 3*a + 2*a^2)*\[Omega]2^5))) + 2*qq1^2*\[Omega]1*
       \[Omega]2^2*(-16*y*\[Omega]1^5*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
        2*qq2*\[Omega]1^3*\[Omega]2*((2 + 4*y^2)*\[Omega]1^5 - 
          8*(y + 3*y^3)*\[Omega]1^4*\[Omega]2 + (3 + 20*y^2 + 44*y^4)*
           \[Omega]1^3*\[Omega]2^2 - 4*y*(2 + 9*y^2 + 6*y^4)*\[Omega]1^2*
           \[Omega]2^3 + (1 + 12*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^4 - 
          2*y*(1 + 2*y^2)*\[Omega]2^5) + qq2^3*(-1 + 2*y^2)*
         (8*(2 - 3*a + a^2)*y^5*\[Omega]1^3*\[Omega]2^2 - 
          (-1 + a)*\[Omega]1^2*\[Omega]2*((-1 + a)*\[Omega]1^2 + 
            (1 - 3*a)*\[Omega]2^2) + 4*(-1 + a)*y^4*\[Omega]1^2*\[Omega]2*
           ((3 + a)*\[Omega]1^2 - 9*(-1 + a)*\[Omega]2^2) + 
          2*y*\[Omega]1*(-((-1 + a)*\[Omega]1^4) + (1 + a - 2*a^2)*
             \[Omega]1^2*\[Omega]2^2 + (2 - 5*a + 3*a^2)*\[Omega]2^4) - 
          4*y^3*((-1 + a)*\[Omega]1^5 - 9*(-1 + a)^2*\[Omega]1^3*
             \[Omega]2^2 + (-4 + 9*a - 5*a^2)*\[Omega]1*\[Omega]2^4) - 
          4*y^2*((3 - 5*a + 2*a^2)*\[Omega]1^4*\[Omega]2 + (4 - 9*a + 5*a^2)*
             \[Omega]1^2*\[Omega]2^3 + (1 - 3*a + 2*a^2)*\[Omega]2^5)) + 
        qq2^2*\[Omega]1*((-1 + 4*a)*\[Omega]1^5*\[Omega]2 - 
          4*(1 - 5*a + 2*a^2)*\[Omega]1^3*\[Omega]2^3 - 16*(7 - 10*a + 4*a^2)*
           y^6*\[Omega]1^3*\[Omega]2^3 + (-1 + 4*a)*\[Omega]1*\[Omega]2^5 - 
          64*(-1 + a)*y^5*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + 
            \[Omega]2^2) + 2*y*(\[Omega]1^2 + \[Omega]2^2)*
           (\[Omega]1^4 + (3 - 8*a)*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
          4*y^3*(\[Omega]1^2 + \[Omega]2^2)*(\[Omega]1^4 + 
            (-21 + 16*a)*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
          2*y^2*((-15 + 8*a)*\[Omega]1^5*\[Omega]2 + 4*(-7 + 3*a + 2*a^2)*
             \[Omega]1^3*\[Omega]2^3 + (-15 + 8*a)*\[Omega]1*\[Omega]2^5) + 
          8*y^4*(-9*\[Omega]1^3*\[Omega]2^3 + 4*a^2*\[Omega]1^3*\[Omega]2^3 + 
            2*a*\[Omega]1*\[Omega]2*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^
                2 + \[Omega]2^4)))))*ulp[u1, \[Epsilon]]*
     ulp[u2, \[Epsilon]] + \[Omega]1^2*(qq1^5*(1 - 2*y^2)^2*\[Omega]1^5*
       \[Omega]2*(\[Omega]1^2 - \[Omega]2^2) - 4*a^2*(-1 + 2*y^2)*
       (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
         qq2^2*\[Omega]2^2)^2*((-1 + 2*y^2)*\[Omega]1*\[Omega]2^2*
         (qq2*y*\[Omega]1 - qq2*\[Omega]2 - 2*\[Omega]1^2*\[Omega]2) + 
        qq1*(2*y^3*\[Omega]1^2*\[Omega]2^2 - \[Omega]1*\[Omega]2^3 - 
          2*y^2*\[Omega]1*\[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2) + 
          y*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4))) + 
      a*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
         qq2^2*\[Omega]2^2)^2*(-4*\[Omega]1*\[Omega]2*
         ((1 + 2*y^2)*\[Omega]1^4 - 4*(y + 2*y^3)*\[Omega]1^3*\[Omega]2 + 
          (5 - 4*y^2 + 20*y^4)*\[Omega]1^2*\[Omega]2^2 - 
          4*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^3 + (1 + 2*y^2)*\[Omega]2^4) + 
        qq2*(-1 + 2*y^2)*(-(\[Omega]1^3*\[Omega]2) + 24*y^3*\[Omega]1^2*
           \[Omega]2^2 + 5*\[Omega]1*\[Omega]2^3 - 
          2*y^2*(7*\[Omega]1^3*\[Omega]2 + 13*\[Omega]1*\[Omega]2^3) + 
          4*y*(\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)) + 
        qq1*(-1 + 2*y^2)*(8*y^3*\[Omega]1^2*\[Omega]2^2 + 
          \[Omega]1*\[Omega]2*(\[Omega]1^2 - 5*\[Omega]2^2) - 
          6*y^2*\[Omega]1*\[Omega]2*(3*\[Omega]1^2 + \[Omega]2^2) + 
          4*y*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4))) + 
      qq1^4*\[Omega]1^4*(2*\[Omega]2*((1 + 6*y^2)*\[Omega]1^5 - 
          4*(y + 6*y^3)*\[Omega]1^4*\[Omega]2 + (3 + 12*y^2 + 28*y^4)*
           \[Omega]1^3*\[Omega]2^2 - 2*y*(1 + 14*y^2)*\[Omega]1^2*
           \[Omega]2^3 + (1 + 2*y^2 + 8*y^4)*\[Omega]1*\[Omega]2^4 + 
          2*y*(1 - 2*y^2)*\[Omega]2^5) - qq2*(-1 + 2*y^2)*
         (-(\[Omega]1^3*\[Omega]2) + \[Omega]1*\[Omega]2^3 - 
          2*y^2*(7*\[Omega]1^3*\[Omega]2 + 9*\[Omega]1*\[Omega]2^3) + 
          8*y^3*(3*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 
          4*y*(\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4))) + 
      2*qq1^3*\[Omega]1^3*\[Omega]2*(qq2*((1 - 2*y^2)*\[Omega]1^6 - 
          8*(y + 2*y^3)*\[Omega]1^5*\[Omega]2 + 4*(1 + 3*y^2 + 22*y^4)*
           \[Omega]1^4*\[Omega]2^2 - 4*y*(7 + 4*y^2 + 28*y^4)*\[Omega]1^3*
           \[Omega]2^3 + 2*(2 + 11*y^2 + 34*y^4)*\[Omega]1^2*\[Omega]2^4 - 
          2*y*(7 + 4*y^4)*\[Omega]1*\[Omega]2^5 + (1 - 2*y^2)^2*
           \[Omega]2^6) + qq2^2*(-1 + 2*y^2)*(-(\[Omega]1^2*\[Omega]2^2) + 
          \[Omega]2^4 + 8*y^2*(\[Omega]1^2 + \[Omega]2^2)^2 + 
          y*(-2*\[Omega]1^3*\[Omega]2 + 2*\[Omega]1*\[Omega]2^3) - 
          4*y^3*(7*\[Omega]1^3*\[Omega]2 + 9*\[Omega]1*\[Omega]2^3) + 
          4*y^4*(9*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4)) + 
        4*\[Omega]1^2*\[Omega]2*(-8*y^2*\[Omega]1^4*\[Omega]2 - 
          8*y^4*\[Omega]1^2*\[Omega]2^3 + \[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2)^2 + 4*y^3*\[Omega]1*\[Omega]2^2*
           (3*\[Omega]1^2 + \[Omega]2^2) + 2*y*(\[Omega]1^5 - 
            \[Omega]1^3*\[Omega]2^2 - 2*\[Omega]1*\[Omega]2^4))) - 
      qq1*qq2*\[Omega]1*\[Omega]2^3*(16*(1 + 2*y^2)*\[Omega]1^4*\[Omega]2^2*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
        2*qq2^2*((-3 + 4*y^2 + 4*y^4)*\[Omega]1^6 + 8*y*(2 + y^2 - 2*y^4)*
           \[Omega]1^5*\[Omega]2 + 2*(-2 - 11*y^2 - 38*y^4 + 8*y^6)*
           \[Omega]1^4*\[Omega]2^2 + 2*y*(11 + 16*y^2 + 52*y^4)*\[Omega]1^3*
           \[Omega]2^3 - 4*y^2*(5 + 22*y^2)*\[Omega]1^2*\[Omega]2^4 + 
          4*y*(1 + 6*y^2)*\[Omega]1*\[Omega]2^5 + (1 - 2*y^2)*\[Omega]2^6) - 
        qq2^3*(-1 + 2*y^2)*(-(\[Omega]1^2*\[Omega]2^2) + 64*y^4*\[Omega]1^2*
           \[Omega]2^2 + \[Omega]2^4 + y*(-4*\[Omega]1^3*\[Omega]2 + 
            4*\[Omega]1*\[Omega]2^3) - 8*y^3*(7*\[Omega]1^3*\[Omega]2 + 
            9*\[Omega]1*\[Omega]2^3) + 2*y^2*(8*\[Omega]1^4 + 
            17*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
        8*qq2*\[Omega]1^2*\[Omega]2*(16*y^5*\[Omega]1^3*\[Omega]2^2 - 
          8*y^2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
          \[Omega]2*(\[Omega]1^2 + \[Omega]2^2)^2 - 
          8*y^4*(2*\[Omega]1^4*\[Omega]2 + 3*\[Omega]1^2*\[Omega]2^3) + 
          2*y*(\[Omega]1^5 + 3*\[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1*
             \[Omega]2^4) + 4*y^3*(\[Omega]1^5 + 5*\[Omega]1^3*\[Omega]2^2 + 
            2*\[Omega]1*\[Omega]2^4))) - qq2^2*\[Omega]2^4*
       (-32*y*\[Omega]1^4*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*
            \[Omega]2 + \[Omega]2^2)^2 + 8*qq2*\[Omega]1^2*\[Omega]2*
         ((-1 + 4*y^2)*\[Omega]1 - 2*y*\[Omega]2)*
         (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
        qq2^3*(-1 + 2*y^2)*(-(\[Omega]1^3*\[Omega]2) + 16*y^3*\[Omega]1^2*
           \[Omega]2^2 + \[Omega]1*\[Omega]2^3 + 
          4*y*(\[Omega]1^2 + \[Omega]2^2)^2 - 
          2*y^2*(7*\[Omega]1^3*\[Omega]2 + 9*\[Omega]1*\[Omega]2^3)) - 
        2*qq2^2*\[Omega]1*(3*\[Omega]1^4*\[Omega]2 + 16*y^5*\[Omega]1^3*
           \[Omega]2^2 + 7*\[Omega]1^2*\[Omega]2^3 + 3*\[Omega]2^5 + 
          4*y^4*\[Omega]1^2*\[Omega]2*(-4*\[Omega]1^2 + \[Omega]2^2) + 
          4*y^3*(\[Omega]1^5 - 3*\[Omega]1^3*\[Omega]2^2 - 
            2*\[Omega]1*\[Omega]2^4) - 2*y*(\[Omega]1^5 + 7*\[Omega]1^3*
             \[Omega]2^2 + 6*\[Omega]1*\[Omega]2^4) + 
          2*y^2*(5*\[Omega]1^4*\[Omega]2 + 8*\[Omega]1^2*\[Omega]2^3 + 
            \[Omega]2^5))) - 2*qq1^2*\[Omega]1^2*\[Omega]2^2*
       (-16*y*\[Omega]1^4*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*
            \[Omega]2 + \[Omega]2^2)^2 + 4*qq2*\[Omega]1^3*\[Omega]2*
         ((1 + 4*y^2)*\[Omega]1^4 - 4*(y + 4*y^3)*\[Omega]1^3*\[Omega]2 + 
          (1 + 12*y^2 + 20*y^4)*\[Omega]1^2*\[Omega]2^2 - 
          2*y*(1 + 8*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^3 + 
          4*y^2*(1 + y^2)*\[Omega]2^4) + qq2^3*(-1 + 2*y^2)*
         (-(\[Omega]1^3*\[Omega]2) + 32*y^5*\[Omega]1^2*\[Omega]2^2 + 
          \[Omega]1*\[Omega]2^3 - 16*y^2*\[Omega]1*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2) - 4*y^4*(7*\[Omega]1^3*\[Omega]2 + 
            9*\[Omega]1*\[Omega]2^3) + 4*y^3*(2*\[Omega]1^4 + 
            9*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
          y*(4*\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 6*\[Omega]2^4)) - 
        2*qq2^2*\[Omega]1*(2*\[Omega]1^2*\[Omega]2^3 + 56*y^6*\[Omega]1^2*
           \[Omega]2^3 + \[Omega]2^5 - 32*y^5*\[Omega]1*\[Omega]2^2*
           (\[Omega]1^2 + \[Omega]2^2) + 4*y^4*\[Omega]2*(-\[Omega]1^4 + 
            9*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
          4*y^3*(\[Omega]1^5 - 10*\[Omega]1^3*\[Omega]2^2 - 
            10*\[Omega]1*\[Omega]2^4) - 2*y*(\[Omega]1^5 + 
            2*\[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1*\[Omega]2^4) + 
          2*y^2*(9*\[Omega]1^4*\[Omega]2 + 14*\[Omega]1^2*\[Omega]2^3 + 
            6*\[Omega]2^5))))*ulp[u2, \[Epsilon]]^2 + 
    4*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
      \[Omega]2^2)*((-1 + a)*qq1^4*(-1 + 2*y^2)*\[Omega]1^4*
       (-(a*\[Omega]1*\[Omega]2) + 2*(-2 + a)*y^2*\[Omega]1*\[Omega]2 + 
        2*y*(\[Omega]1^2 + \[Omega]2^2)) - 2*qq1^3*(-1 + 2*y^2)*\[Omega]1^3*
       \[Omega]2*(\[Omega]1*(\[Omega]1^3 - 2*y*\[Omega]1^2*\[Omega]2 + 
          (1 + 2*y^2)*\[Omega]1*\[Omega]2^2 - 2*y*\[Omega]2^3) + 
        2*(-1 + a)*qq2*y*(-(a*\[Omega]1*\[Omega]2) + 2*(-2 + a)*y^2*\[Omega]1*
           \[Omega]2 + 2*y*(\[Omega]1^2 + \[Omega]2^2))) - 
      2*qq1*qq2*\[Omega]1*\[Omega]2^3*(qq2*(-1 + 2*y^2)*\[Omega]1*
         ((1 + 2*y^2)*\[Omega]1^3 - (y + 2*y^3)*\[Omega]1^2*\[Omega]2 + 
          2*y^2*\[Omega]1*\[Omega]2^2 - 2*y*\[Omega]2^3) + 
        2*(1 + 2*y^2)*\[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 
          2*y^2*\[Omega]1*\[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) + 
        2*(-1 + a)*qq2^2*y*(-1 + 2*y^2)*(-(a*\[Omega]1*\[Omega]2) + 
          2*(-2 + a)*y^2*\[Omega]1*\[Omega]2 + 2*y*(\[Omega]1^2 + 
            \[Omega]2^2))) + qq2^2*\[Omega]2^4*
       (8*y*\[Omega]1^3*\[Omega]2*(\[Omega]1*\[Omega]2 + 
          2*y^2*\[Omega]1*\[Omega]2 - 2*y*(\[Omega]1^2 + \[Omega]2^2)) + 
        (-1 + a)*qq2^2*(-1 + 2*y^2)*(-(a*\[Omega]1*\[Omega]2) + 
          2*(-2 + a)*y^2*\[Omega]1*\[Omega]2 + 2*y*(\[Omega]1^2 + 
            \[Omega]2^2)) - 2*qq2*(-1 + 2*y^2)*\[Omega]1*
         (2*y^2*\[Omega]1^2*\[Omega]2 - 2*y*\[Omega]1*(\[Omega]1^2 + 
            \[Omega]2^2) + \[Omega]2*(\[Omega]1^2 + \[Omega]2^2))) + 
      2*qq1^2*\[Omega]1^2*\[Omega]2^2*(4*y*\[Omega]1^3*\[Omega]2*
         (\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*\[Omega]2 - 
          2*y*(\[Omega]1^2 + \[Omega]2^2)) + (-1 + a)*qq2^2*(-1 + 4*y^4)*
         (-(a*\[Omega]1*\[Omega]2) + 2*(-2 + a)*y^2*\[Omega]1*\[Omega]2 + 
          2*y*(\[Omega]1^2 + \[Omega]2^2)) + qq2*(-1 + 2*y^2)*\[Omega]1*
         (2*y^3*\[Omega]1*\[Omega]2^2 - \[Omega]2^3 - 2*y^2*\[Omega]2*
           (\[Omega]1^2 + \[Omega]2^2) + y*\[Omega]1*(2*\[Omega]1^2 + 
            \[Omega]2^2))))*ulp[q2, \[Epsilon]]*
     (\[Omega]2*ulp[u1, \[Epsilon]] - \[Omega]1*ulp[u2, \[Epsilon]])))/
  (\[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
     \[Omega]2^2)^2*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
     qq2^2*\[Omega]2^2)^2), (-256*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
   ((-1 + 2*a)*\[Omega]1^2 + (-1 + 2*a^2)*y*\[Omega]1*\[Omega]2 + 
    (-1 + 2*a^2)*\[Omega]2^2)*(\[Omega]2*ulp[u1, \[Epsilon]] - 
     \[Omega]1*ulp[u2, \[Epsilon]])^2)/((-1 + y^2)*\[Omega]1^2*\[Omega]2^3)}


==> anc/mListSCut.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{(128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(2*a^2*qq1*qq2*(1 - 2*y^2)^2*\[Omega]2*
     (y*\[Omega]1 + \[Omega]2)*
     (c1*(qq1*y*\[Omega]1 - qq2*y*\[Omega]1 - qq1*\[Omega]2 + qq2*\[Omega]2 + 
         2*\[Omega]1^2*\[Omega]2) + c2*(-(qq2*\[Omega]1) + qq2*y*\[Omega]2 + 
         2*\[Omega]1*\[Omega]2^2 + qq1*(\[Omega]1 - y*\[Omega]2)))^2 + 
    2*a*qq1*qq2*(\[Omega]1 - 2*y^2*\[Omega]1)^2*
     (c1^2*(4*\[Omega]1^4*\[Omega]2^2 + 4*qq2*\[Omega]1^2*\[Omega]2*
         (-(y*\[Omega]1) + \[Omega]2) + qq1^2*y*(-2*\[Omega]1*\[Omega]2 + 
          y*(\[Omega]1^2 + \[Omega]2^2)) + qq2^2*y*(-2*\[Omega]1*\[Omega]2 + 
          y*(\[Omega]1^2 + \[Omega]2^2)) - 
        2*qq1*y*(-2*qq2*\[Omega]1*\[Omega]2 - 2*\[Omega]1^2*\[Omega]2*
           (\[Omega]1 - y*\[Omega]2) + qq2*y*(\[Omega]1^2 + \[Omega]2^2))) + 
      2*c1*c2*(4*\[Omega]1^3*\[Omega]2^3 + qq1^2*(y*\[Omega]1^2 - 
          \[Omega]1*\[Omega]2 - y^2*\[Omega]1*\[Omega]2 + y^3*\[Omega]2^2) + 
        qq2^2*(y*\[Omega]1^2 - \[Omega]1*\[Omega]2 - y^2*\[Omega]1*
           \[Omega]2 + y^3*\[Omega]2^2) - 2*qq2*\[Omega]1*\[Omega]2*
         (\[Omega]1^2 + (-2 + y^2)*\[Omega]2^2) + 
        2*qq1*(\[Omega]1*\[Omega]2*(\[Omega]1^2 - y^2*\[Omega]2^2) + 
          qq2*(-(y*\[Omega]1^2) + \[Omega]1*\[Omega]2 + y^2*\[Omega]1*
             \[Omega]2 - y^3*\[Omega]2^2))) + 
      c2^2*(4*\[Omega]1^2*\[Omega]2^4 - 4*qq2*\[Omega]2^2*
         (\[Omega]1^2 - y*\[Omega]1*\[Omega]2 + (-1 + y^2)*\[Omega]2^2) + 
        qq1^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + (-1 + 2*y^2)*
           \[Omega]2^2) + qq2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
          (-1 + 2*y^2)*\[Omega]2^2) + qq1*(4*\[Omega]1*\[Omega]2^2*
           (\[Omega]1 - y*\[Omega]2) - 2*qq2*(\[Omega]1^2 - 
            2*y*\[Omega]1*\[Omega]2 + (-1 + 2*y^2)*\[Omega]2^2)))) + 
    y*(-3 + 2*y^2)*\[Omega]1*\[Omega]2*
     (c2^2*(qq1^4*y^2*(-1 + 2*y^2)*\[Omega]2^2 + 
        qq1^3*(4*y*\[Omega]1*\[Omega]2^2*(2*y*\[Omega]1 + \[Omega]2 - 
            4*y^2*\[Omega]2) - qq2*(-1 + 2*y^2)*(\[Omega]1^2 + 
            3*y^2*\[Omega]2^2)) + qq1*(32*\[Omega]1^3*\[Omega]2^4*
           (\[Omega]1 - 2*y*\[Omega]2) + 4*qq2^2*\[Omega]1*\[Omega]2*
           (4*y*\[Omega]1^2 - 2*\[Omega]1*\[Omega]2 + 2*y^2*\[Omega]1*
             \[Omega]2 - y*\[Omega]2^2) - qq2^3*(-1 + 2*y^2)*
           (3*\[Omega]1^2 + y^2*\[Omega]2^2) - 4*qq2*\[Omega]1^2*\[Omega]2^2*
           (4*\[Omega]1^2 + (3 - 2*y^2)*\[Omega]2^2)) + 
        \[Omega]1^2*(qq2^4*(-1 + 2*y^2) + 32*\[Omega]1^2*\[Omega]2^6 - 
          32*qq2*\[Omega]1*\[Omega]2^4*(\[Omega]1 + y*\[Omega]2) - 
          8*qq2^3*\[Omega]2*(y*\[Omega]1 - \[Omega]2 + y^2*\[Omega]2) + 
          8*qq2^2*\[Omega]2^2*(\[Omega]1^2 + 4*y*\[Omega]1*\[Omega]2 + 
            (-2 + y^2)*\[Omega]2^2)) + 
        qq1^2*(3*qq2^2*(-1 + 2*y^2)*(\[Omega]1^2 + y^2*\[Omega]2^2) + 
          8*qq2*y*\[Omega]1*\[Omega]2*(-\[Omega]1^2 - y*\[Omega]1*\[Omega]2 + 
            2*y^2*\[Omega]2^2) + 4*\[Omega]1^2*\[Omega]2^2*
           (2*\[Omega]1^2 - 8*y*\[Omega]1*\[Omega]2 + (-1 + 12*y^2)*
             \[Omega]2^2))) + c1^2*(qq1^4*(-1 + 2*y^2)*\[Omega]2^2 + 
        \[Omega]1^2*(qq2^4*y^2*(-1 + 2*y^2) + 32*\[Omega]1^4*\[Omega]2^4 + 
          32*qq2*\[Omega]1^2*\[Omega]2^3*(-2*y*\[Omega]1 + \[Omega]2) + 
          4*qq2^3*y*\[Omega]2*(\[Omega]1 - 4*y^2*\[Omega]1 + 2*y*\[Omega]2) + 
          4*qq2^2*\[Omega]2^2*((-1 + 12*y^2)*\[Omega]1^2 - 
            8*y*\[Omega]1*\[Omega]2 + 2*\[Omega]2^2)) + 
        qq1^3*(-8*\[Omega]1*\[Omega]2^2*((-1 + y^2)*\[Omega]1 + 
            y*\[Omega]2) - qq2*(-1 + 2*y^2)*(y^2*\[Omega]1^2 + 
            3*\[Omega]2^2)) - qq1*(32*\[Omega]1^4*\[Omega]2^3*
           (y*\[Omega]1 + \[Omega]2) + qq2^3*(-1 + 2*y^2)*
           (3*y^2*\[Omega]1^2 + \[Omega]2^2) + 8*qq2^2*y*\[Omega]1*\[Omega]2*
           (-2*y^2*\[Omega]1^2 + y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
          4*qq2*\[Omega]1^2*\[Omega]2^2*((3 - 2*y^2)*\[Omega]1^2 + 
            4*\[Omega]2^2)) + qq1^2*(3*qq2^2*(-1 + 2*y^2)*(y^2*\[Omega]1^2 + 
            \[Omega]2^2) + 8*\[Omega]1^2*\[Omega]2^2*
           ((-2 + y^2)*\[Omega]1^2 + 4*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
          4*qq2*\[Omega]1*\[Omega]2*(2*\[Omega]1*\[Omega]2 - 
            2*y^2*\[Omega]1*\[Omega]2 + y*(\[Omega]1^2 - 4*\[Omega]2^2)))) + 
      2*c1*c2*(qq1^4*y*(-1 + 2*y^2)*\[Omega]2^2 + 
        qq1^3*(2*\[Omega]1*\[Omega]2^2*(4*y*\[Omega]1 - 2*y^3*\[Omega]1 + 
            \[Omega]2 - 6*y^2*\[Omega]2) - qq2*y*(-1 + 2*y^2)*
           (\[Omega]1^2 + 3*\[Omega]2^2)) + \[Omega]1^2*
         (qq2^4*y*(-1 + 2*y^2) + 32*\[Omega]1^3*\[Omega]2^5 + 
          2*qq2^3*\[Omega]2*(\[Omega]1 - 6*y^2*\[Omega]1 + 4*y*\[Omega]2 - 
            2*y^3*\[Omega]2) - 16*qq2*\[Omega]1*\[Omega]2^3*
           (\[Omega]1^2 + 3*y*\[Omega]1*\[Omega]2 - \[Omega]2^2) - 
          8*qq2^2*\[Omega]2^2*(-3*y*\[Omega]1^2 + 2*\[Omega]1*\[Omega]2 - 
            3*y^2*\[Omega]1*\[Omega]2 + y*\[Omega]2^2)) + 
        qq1^2*(3*qq2^2*y*(-1 + 2*y^2)*(\[Omega]1^2 + \[Omega]2^2) - 
          2*qq2*\[Omega]1*\[Omega]2*((1 + 2*y^2)*\[Omega]1^2 - 
            2*y*(-2 + y^2)*\[Omega]1*\[Omega]2 - 8*y^2*\[Omega]2^2) - 
          8*\[Omega]1^2*\[Omega]2^2*(2*\[Omega]1*\[Omega]2 - 
            3*y^2*\[Omega]1*\[Omega]2 + y*(\[Omega]1^2 - 3*\[Omega]2^2))) - 
        qq1*(-16*qq2*y*\[Omega]1^2*\[Omega]2^2*(-\[Omega]1^2 + 
            y*\[Omega]1*\[Omega]2 - \[Omega]2^2) + qq2^3*y*(-1 + 2*y^2)*
           (3*\[Omega]1^2 + \[Omega]2^2) + 16*\[Omega]1^3*\[Omega]2^3*
           (-\[Omega]1^2 + 3*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
          2*qq2^2*\[Omega]1*\[Omega]2*(4*y*\[Omega]1*\[Omega]2 - 
            2*y^3*\[Omega]1*\[Omega]2 + \[Omega]2^2 + 
            y^2*(-8*\[Omega]1^2 + 2*\[Omega]2^2)))))))/
  (qq1*(qq1 - qq2)^2*qq2*(-1 + y^2)^(3/2)*\[Omega]1^2*\[Omega]2^3), 
 c2^2*((256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (-(qq2*\[Omega]1) + qq2*y*\[Omega]2 + 2*\[Omega]1*\[Omega]2^2 + 
        qq1*(\[Omega]1 - y*\[Omega]2))^2*(qq1*(1 - 3*y^2 + 2*y^4)*\[Omega]1*
        (\[Omega]1^2 - \[Omega]2^2) + qq2*(-1 + y^2)*\[Omega]2*
        (-2*\[Omega]1*\[Omega]2 - 2*y^2*\[Omega]1*\[Omega]2 + 
         4*y^4*\[Omega]1*\[Omega]2 - 2*y^3*(3*\[Omega]1^2 + \[Omega]2^2) + 
         y*(5*\[Omega]1^2 + 3*\[Omega]2^2)) + 4*\[Omega]1*\[Omega]2*
        (\[Omega]1^2*\[Omega]2 + y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
         y^2*(-2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^3*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) - 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (3*qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1*(\[Omega]1 - y*\[Omega]2)^2*
        (\[Omega]1^2 - \[Omega]2^2) + qq2^3*(-1 + y^2)*
        (\[Omega]1 - y*\[Omega]2)^2*((-1 + 2*y^2)*\[Omega]1^3 - 
         4*y*(-5 + 6*y^2)*\[Omega]1^2*\[Omega]2 + (-7 - 10*y^2 + 16*y^4)*
          \[Omega]1*\[Omega]2^2 + 4*y*(3 - 2*y^2)*\[Omega]2^3) + 
       4*qq2*\[Omega]1^2*\[Omega]2^2*(4*\[Omega]1^5 + 12*y*(1 - 2*y^2)*
          \[Omega]1^4*\[Omega]2 + 3*(-1 - 9*y^2 + 14*y^4)*\[Omega]1^3*
          \[Omega]2^2 - 4*y*(2 - 9*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^3 + 
         (11 + 7*y^2 - 34*y^4 + 16*y^6)*\[Omega]1*\[Omega]2^4 - 
         8*y*(3 - 4*y^2 + y^4)*\[Omega]2^5) - 4*qq2^2*\[Omega]1*
        (\[Omega]1^6 + 6*y^2*(-2 + 3*y^2)*\[Omega]1^4*\[Omega]2^2 + 
         y*(-19 + 55*y^2 - 40*y^4)*\[Omega]1^3*\[Omega]2^3 + 
         (8 + 25*y^2 - 78*y^4 + 46*y^6)*\[Omega]1^2*\[Omega]2^4 + 
         y*(-25 + 23*y^2 + 18*y^4 - 16*y^6)*\[Omega]1*\[Omega]2^5 + 
         y^2*(15 - 23*y^2 + 8*y^4)*\[Omega]2^6 + \[Omega]1^5*
          (2*y*\[Omega]2 - 6*y^3*\[Omega]2)) - 16*\[Omega]1^3*\[Omega]2^4*
        (\[Omega]1^4 + (1 - 6*y^2 + 6*y^4)*\[Omega]1^2*\[Omega]2^2 - 
         3*(-1 + y^2)*\[Omega]2^4 + \[Omega]1^3*(4*y*\[Omega]2 - 
           6*y^3*\[Omega]2)) + qq1^2*(qq2*(-1 + y^2)*
          (\[Omega]1 - y*\[Omega]2)^2*((5 - 10*y^2)*\[Omega]1^3 - 
           4*y*(-5 + 6*y^2)*\[Omega]1^2*\[Omega]2 + (-13 + 2*y^2 + 16*y^4)*
            \[Omega]1*\[Omega]2^2 + 4*y*(3 - 2*y^2)*\[Omega]2^3) - 
         4*\[Omega]1*(\[Omega]1^6 + 2*(-2 + 5*y^4)*\[Omega]1^4*\[Omega]2^2 - 
           y*(-5 + y^2 + 8*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (4 - 7*y^2 - 2*y^4 + 6*y^6)*\[Omega]1^2*\[Omega]2^4 - 
           3*y*(3 - 5*y^2 + 2*y^4)*\[Omega]1*\[Omega]2^5 - 
           3*y^2*(-1 + y^2)*\[Omega]2^6 + \[Omega]1^5*(2*y*\[Omega]2 - 
             6*y^3*\[Omega]2))) + 
       qq1*(qq2^2*(-1 + y^2)*(\[Omega]1 - y*\[Omega]2)^2*
          ((-1 + 2*y^2)*\[Omega]1^3 + 8*y*(-5 + 6*y^2)*\[Omega]1^2*
            \[Omega]2 + (17 + 14*y^2 - 32*y^4)*\[Omega]1*\[Omega]2^2 + 
           8*y*(-3 + 2*y^2)*\[Omega]2^3) - 4*\[Omega]1^2*\[Omega]2^2*
          (4*\[Omega]1^5 + 12*y*(1 - 2*y^2)*\[Omega]1^4*\[Omega]2 + 
           (1 - 31*y^2 + 42*y^4)*\[Omega]1^3*\[Omega]2^2 - 
           4*y*(1 - 6*y^2 + 6*y^4)*\[Omega]1^2*\[Omega]2^3 + 
           3*(5 - 7*y^2 + 2*y^4)*\[Omega]1*\[Omega]2^4 + 12*y*(-1 + y^2)*
            \[Omega]2^5) + 8*qq2*\[Omega]1*(\[Omega]1^6 + 
           2*(-1 - 3*y^2 + 7*y^4)*\[Omega]1^4*\[Omega]2^2 + 
           y*(-7 + 27*y^2 - 24*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (6 + 9*y^2 - 40*y^4 + 26*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           y*(-17 + 19*y^2 + 6*y^4 - 8*y^6)*\[Omega]1*\[Omega]2^5 + 
           y^2*(9 - 13*y^2 + 4*y^4)*\[Omega]2^6 + \[Omega]1^5*
            (2*y*\[Omega]2 - 6*y^3*\[Omega]2)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)) + (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
      (qq1^6*(-1 + y^2)*\[Omega]1^3*\[Omega]2^2*
        (8*y^5*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
           \[Omega]2^2) + qq2*(1 - 2*y^2)^2*((-2 + y^2)*\[Omega]1^2 + 
           2*y*\[Omega]1*\[Omega]2 - y^2*\[Omega]2^2)) + 
       qq1^5*\[Omega]1^2*(8*y^3*\[Omega]1^3*\[Omega]2^3*
          ((-3 + 4*y^2)*\[Omega]1^3 + y*(13 - 16*y^2)*\[Omega]1^2*\[Omega]2 + 
           (-3 - 10*y^2 + 16*y^4)*\[Omega]1*\[Omega]2^2 + 
           y*(7 - 8*y^2)*\[Omega]2^3) + qq2^2*(1 - 3*y^2 + 2*y^4)*
          ((-3 + 6*y^2)*\[Omega]1^5 - 8*y*(-2 + 3*y^2)*\[Omega]1^4*
            \[Omega]2 + (-9 - 13*y^2 + 30*y^4)*\[Omega]1^3*\[Omega]2^2 - 
           4*y*(-3 - 5*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^3 + 
           y^2*(-13 - 2*y^2 + 8*y^4)*\[Omega]1*\[Omega]2^4 + 
           4*y^3*\[Omega]2^5) - 2*qq2*\[Omega]1*
          (2*(1 - 2*y^2)^2*\[Omega]1^6 - 2*y*(7 - 22*y^2 + 18*y^4)*
            \[Omega]1^5*\[Omega]2 + 2*(2 + 6*y^2 - 31*y^4 + 26*y^6)*
            \[Omega]1^4*\[Omega]2^2 - 4*y*(2 - y^2 - 7*y^4 + 7*y^6)*
            \[Omega]1^3*\[Omega]2^3 + (-3 + 16*y^2 - 29*y^4 + 30*y^6 - 8*y^8)*
            \[Omega]1^2*\[Omega]2^4 + 2*y*(3 - 10*y^2 + 8*y^4 - 4*y^8)*
            \[Omega]1*\[Omega]2^5 + 2*y^2*(-1 + y^2 - y^4 + 2*y^6)*
            \[Omega]2^6)) - qq1^4*\[Omega]1*(8*y*\[Omega]1^5*\[Omega]2^3*
          ((3 - 4*y^2)*\[Omega]1^4 + 6*y*(-3 + 4*y^2)*\[Omega]1^3*\[Omega]2 + 
           (3 + 39*y^2 - 56*y^4)*\[Omega]1^2*\[Omega]2^2 + 
           2*y*(-6 - 11*y^2 + 24*y^4)*\[Omega]1*\[Omega]2^3 + 
           y^2*(19 - 24*y^2)*\[Omega]2^4) + 4*qq2*\[Omega]1^3*\[Omega]2^2*
          (2*(1 - 8*y^2 + 10*y^4)*\[Omega]1^5 - 2*y*(8 - 31*y^2 + 28*y^4)*
            \[Omega]1^4*\[Omega]2 + (1 + 7*y^2 - 30*y^4 + 24*y^6)*\[Omega]1^3*
            \[Omega]2^2 - 2*y*(1 - 6*y^2 + 8*y^6)*\[Omega]1^2*\[Omega]2^3 + 
           (-5 + 11*y^2 - 22*y^4 + 32*y^8)*\[Omega]1*\[Omega]2^4 + 
           4*y*(1 + y^4 - 4*y^6)*\[Omega]2^5) + qq2^3*(1 - 3*y^2 + 2*y^4)*
          (7*(-1 + 2*y^2)*\[Omega]1^6 + 4*y*(7 - 10*y^2)*\[Omega]1^5*
            \[Omega]2 + (-13 - 7*y^2 + 18*y^4)*\[Omega]1^4*\[Omega]2^2 + 
           2*y*(4 + 3*y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2^3 - 
           2*(1 - 3*y^2 - 12*y^4 + 20*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           2*y*(1 - 13*y^2 + 2*y^4 + 8*y^6)*\[Omega]1*\[Omega]2^5 + 
           y^2*(-1 + 14*y^2 - 8*y^4)*\[Omega]2^6) - 4*qq2^2*\[Omega]1*
          (2*(1 - 2*y^2)^2*\[Omega]1^7 - 2*y*(5 - 14*y^2 + 11*y^4)*
            \[Omega]1^6*\[Omega]2 + 2*(1 + 2*y^2 - 9*y^4 + 6*y^6)*\[Omega]1^5*
            \[Omega]2^2 + 2*y*(3 - 14*y^2 + 15*y^4 - 3*y^6)*\[Omega]1^4*
            \[Omega]2^3 + (-5 + 8*y^2 - 3*y^4 + 18*y^6 - 16*y^8)*\[Omega]1^3*
            \[Omega]2^4 + y*(7 - 18*y^2 + 7*y^4 + 8*y^6 - 4*y^8)*\[Omega]1^2*
            \[Omega]2^5 + 2*y^2*(1 - 4*y^2 + 3*y^4 - 2*y^6)*\[Omega]1*
            \[Omega]2^6 - 2*y^3*(2 - 4*y^2 + y^4)*\[Omega]2^7)) + 
       qq2^2*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2)*(-(qq2^5*(1 - 2*y^2)^2*(-1 + y^2)) + 
         32*y*(-3 + 4*y^2)*\[Omega]1^3*\[Omega]2^7 + 8*qq2^4*(-1 + y^2)*
          \[Omega]2*(-(y*\[Omega]1) + 3*y^3*\[Omega]1 + \[Omega]2 - 
           3*y^2*\[Omega]2 + 2*y^4*\[Omega]2) - 32*qq2*\[Omega]1^2*
          \[Omega]2^5*(-3*y*\[Omega]1 + 4*y^3*\[Omega]1 + \[Omega]2 - 
           6*y^2*\[Omega]2 + 6*y^4*\[Omega]2) - 8*qq2^3*\[Omega]2^2*
          ((1 - 6*y^2 + 6*y^4)*\[Omega]1^2 + y*(4 - 17*y^2 + 12*y^4)*
            \[Omega]1*\[Omega]2 + (-2 + 7*y^2 - 7*y^4 + 2*y^6)*\[Omega]2^2) + 
         8*qq2^2*\[Omega]1*\[Omega]2^3*(4*\[Omega]1*\[Omega]2 - 
           24*y^2*\[Omega]1*\[Omega]2 + 24*y^4*\[Omega]1*\[Omega]2 + 
           12*y^5*\[Omega]2^2 + y^3*(4*\[Omega]1^2 - 19*\[Omega]2^2) + 
           y*(-3*\[Omega]1^2 + 4*\[Omega]2^2))) + qq1*qq2*\[Omega]2*
        (-64*(-1 + 2*y^4)*\[Omega]1^7*\[Omega]2^7*(\[Omega]1^2 - 
           2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 8*qq2^2*\[Omega]1^3*
          \[Omega]2^3*((-2 + 4*y^4)*\[Omega]1^6 + 2*y*(-1 - 8*y^2 + 12*y^4)*
            \[Omega]1^5*\[Omega]2 + (15 - 35*y^2 + 42*y^4 - 44*y^6)*
            \[Omega]1^4*\[Omega]2^2 - 2*y*(27 - 62*y^2 + 4*y^4 + 20*y^6)*
            \[Omega]1^3*\[Omega]2^3 + 2*(7 - 7*y^2 - 41*y^4 + 36*y^6)*
            \[Omega]1^2*\[Omega]2^4 - 2*y*(3 - 13*y^2 + 10*y^4)*\[Omega]1*
            \[Omega]2^5 - 2*(2 - 5*y^2 + 2*y^4)*\[Omega]2^6) - 
         2*qq2^4*\[Omega]1*\[Omega]2*(2*(2 - 4*y^2 - 7*y^4 + 10*y^6)*
            \[Omega]1^6 - 2*y*(9 - 22*y^2 + 4*y^4 + 12*y^6)*\[Omega]1^5*
            \[Omega]2 + (-9 + 76*y^2 - 171*y^4 + 142*y^6 - 32*y^8)*
            \[Omega]1^4*\[Omega]2^2 + 2*y*(21 - 102*y^2 + 147*y^4 - 68*y^6)*
            \[Omega]1^3*\[Omega]2^3 + 2*(-9 + 13*y^2 + 48*y^4 - 99*y^6 + 
             50*y^8)*\[Omega]1^2*\[Omega]2^4 + 2*y*(13 - 36*y^2 + 10*y^4 + 
             26*y^6 - 16*y^8)*\[Omega]1*\[Omega]2^5 + 
           2*y^2*(-8 + 27*y^2 - 26*y^4 + 8*y^6)*\[Omega]2^6) + 
         32*qq2*\[Omega]1^5*\[Omega]2^5*((-2 + 4*y^4)*\[Omega]1^4 + 
           2*y^2*(3 + 2*y^2 - 8*y^4)*\[Omega]1^2*\[Omega]2^2 + 
           y*(-7 - 2*y^2 + 16*y^4)*\[Omega]1*\[Omega]2^3 + 
           2*(1 - 2*y^4)*\[Omega]2^4 + \[Omega]1^3*(y*\[Omega]2 - 
             2*y^3*\[Omega]2)) + qq2^5*(1 - 3*y^2 + 2*y^4)*
          (-5*\[Omega]1^5*\[Omega]2 - 7*\[Omega]1^3*\[Omega]2^3 + 
           8*y^6*\[Omega]1*\[Omega]2^5 - 2*y*(\[Omega]1^6 - 
             9*\[Omega]1^4*\[Omega]2^2 - 6*\[Omega]1^2*\[Omega]2^4) + 
           y^2*(14*\[Omega]1^5*\[Omega]2 - 19*\[Omega]1^3*\[Omega]2^3 - 
             15*\[Omega]1*\[Omega]2^5) + y^4*(-8*\[Omega]1^5*\[Omega]2 + 
             34*\[Omega]1^3*\[Omega]2^3 + 2*\[Omega]1*\[Omega]2^5) - 
           4*y^5*(7*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           2*y^3*(2*\[Omega]1^6 - 14*\[Omega]1^4*\[Omega]2^2 + 
             9*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6)) + 
         4*qq2^3*\[Omega]1^2*\[Omega]2^2*(16*\[Omega]1^5*\[Omega]2 + 
           9*\[Omega]1^3*\[Omega]2^3 - 11*\[Omega]1*\[Omega]2^5 - 
           16*y^8*\[Omega]1*\[Omega]2^3*(\[Omega]1^2 - \[Omega]2^2) + 
           4*y^6*(2*\[Omega]1^5*\[Omega]2 + 37*\[Omega]1^3*\[Omega]2^3 - 
             9*\[Omega]1*\[Omega]2^5) + 2*y^4*(12*\[Omega]1^5*\[Omega]2 - 
             77*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5) + 
           y^2*(-52*\[Omega]1^5*\[Omega]2 + 19*\[Omega]1^3*\[Omega]2^3 + 
             19*\[Omega]1*\[Omega]2^5) - 8*y^7*(9*\[Omega]1^4*\[Omega]2^2 + 
             5*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           4*y^5*(4*\[Omega]1^6 - 8*\[Omega]1^4*\[Omega]2^2 + 
             21*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6) + 
           y*(-54*\[Omega]1^4*\[Omega]2^2 + 10*\[Omega]1^2*\[Omega]2^4 + 
             14*\[Omega]2^6) - 2*y^3*(6*\[Omega]1^6 - 76*\[Omega]1^4*
              \[Omega]2^2 + 28*\[Omega]1^2*\[Omega]2^4 + 21*\[Omega]2^6))) + 
       qq1^3*(32*y*(-3 + 4*y^2)*\[Omega]1^7*\[Omega]2^5*(\[Omega]1^3 - 
           4*y*\[Omega]1^2*\[Omega]2 + (1 + 4*y^2)*\[Omega]1*\[Omega]2^2 - 
           2*y*\[Omega]2^3) - 4*qq2^3*\[Omega]1*((1 - 2*y^2)^2*\[Omega]1^8 + 
           y*(1 - 10*y^2 + 10*y^4)*\[Omega]1^7*\[Omega]2 + 
           2*(1 - 12*y^2 + 33*y^4 - 26*y^6)*\[Omega]1^6*\[Omega]2^2 + 
           y*(-5 + 48*y^2 - 110*y^4 + 74*y^6)*\[Omega]1^5*\[Omega]2^3 - 
           2*(1 - 24*y^2 + 109*y^4 - 163*y^6 + 78*y^8)*\[Omega]1^4*
            \[Omega]2^4 + y*(-10 - 12*y^2 + 149*y^4 - 220*y^6 + 100*y^8)*
            \[Omega]1^3*\[Omega]2^5 + (-3 + 38*y^2 - 83*y^4 + 20*y^6 + 
             52*y^8 - 32*y^10)*\[Omega]1^2*\[Omega]2^6 + 
           y*(5 - 36*y^2 + 74*y^4 - 58*y^6 + 16*y^8)*\[Omega]1*\[Omega]2^7 + 
           y^2*(-2 + 5*y^2 - 2*y^4)*\[Omega]2^8) + qq2^4*(1 - 3*y^2 + 2*y^4)*
          (5*(-1 + 2*y^2)*\[Omega]1^7 - 5*(2 - 11*y^2 + 14*y^4)*\[Omega]1^5*
            \[Omega]2^2 + 2*y*(1 - 42*y^2 + 52*y^4)*\[Omega]1^4*\[Omega]2^3 + 
           (-9 + 24*y^2 + 96*y^4 - 104*y^6)*\[Omega]1^3*\[Omega]2^4 + 
           2*y*(8 - 23*y^2 - 10*y^4 + 16*y^6)*\[Omega]1^2*\[Omega]2^5 + 
           y^2*(-17 + 30*y^2 - 8*y^4)*\[Omega]1*\[Omega]2^6 + 
           2*y^3*(3 - 2*y^2)*\[Omega]2^7 + \[Omega]1^6*(6*y*\[Omega]2 - 
             4*y^3*\[Omega]2)) + 8*qq2*\[Omega]1^5*\[Omega]2^3*
          (4*\[Omega]1^4*\[Omega]2 + 5*\[Omega]1^2*\[Omega]2^3 + 
           48*y^7*\[Omega]1*\[Omega]2^4 + 2*\[Omega]2^5 + 
           2*y*(3*\[Omega]1^5 - 4*\[Omega]1^3*\[Omega]2^2 - 
             5*\[Omega]1*\[Omega]2^4) + 4*y^5*(7*\[Omega]1^3*\[Omega]2^2 + 
             4*\[Omega]1*\[Omega]2^4) - 2*y^3*(4*\[Omega]1^5 + 
             5*\[Omega]1^3*\[Omega]2^2 + 13*\[Omega]1*\[Omega]2^4) + 
           2*y^4*(6*\[Omega]1^4*\[Omega]2 + 5*\[Omega]1^2*\[Omega]2^3 + 
             \[Omega]2^5) - 12*y^6*(5*\[Omega]1^2*\[Omega]2^3 + 
             2*\[Omega]2^5) + y^2*(-16*\[Omega]1^4*\[Omega]2 + 
             21*\[Omega]1^2*\[Omega]2^3 + 8*\[Omega]2^5)) - 
         4*qq2^2*\[Omega]1^3*\[Omega]2^2*(-11*\[Omega]1^4*\[Omega]2^2 - 
           7*\[Omega]1^2*\[Omega]2^4 + 64*y^8*\[Omega]1^2*\[Omega]2^4 + 
           2*y^3*(11*\[Omega]1^5*\[Omega]2 - 79*\[Omega]1^3*\[Omega]2^3 - 
             29*\[Omega]1*\[Omega]2^5) - 8*y^7*(23*\[Omega]1^3*\[Omega]2^3 + 
             4*\[Omega]1*\[Omega]2^5) + y*(-8*\[Omega]1^5*\[Omega]2 + 
             22*\[Omega]1^3*\[Omega]2^3 + 20*\[Omega]1*\[Omega]2^5) + 
           y^5*(-8*\[Omega]1^5*\[Omega]2 + 324*\[Omega]1^3*\[Omega]2^3 + 
             60*\[Omega]1*\[Omega]2^5) + y^2*(16*\[Omega]1^6 + 
             119*\[Omega]1^4*\[Omega]2^2 + 15*\[Omega]1^2*\[Omega]2^4 - 
             20*\[Omega]2^6) + 4*y^6*(51*\[Omega]1^4*\[Omega]2^2 - 
             35*\[Omega]1^2*\[Omega]2^4 - 2*\[Omega]2^6) + 
           y^4*(-24*\[Omega]1^6 - 302*\[Omega]1^4*\[Omega]2^2 + 
             56*\[Omega]1^2*\[Omega]2^4 + 38*\[Omega]2^6))) - 
       qq1^2*(-32*y*(-3 + 4*y^2)*\[Omega]1^8*\[Omega]2^7*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         qq2^5*(1 - 3*y^2 + 2*y^4)*((-1 + 2*y^2)*\[Omega]1^7 + 
           8*y*(-1 + 2*y^2)*\[Omega]1^6*\[Omega]2 - 8*(1 - 7*y^2 + 8*y^4)*
            \[Omega]1^5*\[Omega]2^2 + 2*y*(10 - 45*y^2 + 34*y^4)*\[Omega]1^4*
            \[Omega]2^3 - (13 + 15*y^2 - 102*y^4 + 56*y^6)*\[Omega]1^3*
            \[Omega]2^4 + 2*y*(13 + y^2 - 26*y^4 + 8*y^6)*\[Omega]1^2*
            \[Omega]2^5 + y^2*(-31 + 18*y^2 + 8*y^4)*\[Omega]1*\[Omega]2^6 + 
           4*y^3*(3 - 2*y^2)*\[Omega]2^7) + 4*qq2^3*\[Omega]1^2*\[Omega]2^2*
          ((-2 + 4*y^4)*\[Omega]1^7 + 2*y*(12 - 51*y^2 + 44*y^4)*\[Omega]1^6*
            \[Omega]2 + 2*(11 - 78*y^2 + 177*y^4 - 122*y^6)*\[Omega]1^5*
            \[Omega]2^2 + 4*y*(-19 + 71*y^2 - 84*y^4 + 34*y^6)*\[Omega]1^4*
            \[Omega]2^3 + (19 + 43*y^2 - 320*y^4 + 364*y^6 - 112*y^8)*
            \[Omega]1^3*\[Omega]2^4 + 2*y*(-17 + 22*y^2 + 36*y^4 - 48*y^6 + 
             16*y^8)*\[Omega]1^2*\[Omega]2^5 + (-9 + 59*y^2 - 110*y^4 + 
             72*y^6 - 16*y^8)*\[Omega]1*\[Omega]2^6 + 4*y*(2 - 5*y^2 + 2*y^4)*
            \[Omega]2^7) + 32*qq2*\[Omega]1^6*\[Omega]2^5*
          (16*y^6*\[Omega]1*\[Omega]2^3 + 4*y^3*\[Omega]1^2*
            (\[Omega]1^2 + \[Omega]2^2) - 3*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) + y^2*(6*\[Omega]1^3*\[Omega]2 - 
             8*\[Omega]1*\[Omega]2^3) + y^4*(-2*\[Omega]1^3*\[Omega]2 + 
             6*\[Omega]1*\[Omega]2^3) - 4*y^5*(5*\[Omega]1^2*\[Omega]2^2 + 
             2*\[Omega]2^4) + y*(-3*\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + 
             4*\[Omega]2^4)) - 8*qq2^2*\[Omega]1^4*\[Omega]2^3*
          (-8*\[Omega]1^5*\[Omega]2 + 4*\[Omega]1^3*\[Omega]2^3 + 
           88*y^7*\[Omega]1^2*\[Omega]2^4 + 12*\[Omega]1*\[Omega]2^5 + 
           4*y^5*(5*\[Omega]1^4*\[Omega]2^2 - 27*\[Omega]1^2*\[Omega]2^4) + 
           2*y^2*(3*\[Omega]1^5*\[Omega]2 - 41*\[Omega]1^3*\[Omega]2^3 - 
             8*\[Omega]1*\[Omega]2^5) - 8*y^6*(19*\[Omega]1^3*\[Omega]2^3 + 
             6*\[Omega]1*\[Omega]2^5) + y^4*(8*\[Omega]1^5*\[Omega]2 + 
             238*\[Omega]1^3*\[Omega]2^3 + 38*\[Omega]1*\[Omega]2^5) - 
           y*(3*\[Omega]1^6 - 30*\[Omega]1^4*\[Omega]2^2 + 21*\[Omega]1^2*
              \[Omega]2^4 + 16*\[Omega]2^6) + y^3*(4*\[Omega]1^6 - 
             63*\[Omega]1^4*\[Omega]2^2 + 44*\[Omega]1^2*\[Omega]2^4 + 
             25*\[Omega]2^6)) + 4*qq2^4*\[Omega]1*\[Omega]2*
          (-4*\[Omega]1^6*\[Omega]2 + \[Omega]1^4*\[Omega]2^3 - 
           100*y^9*\[Omega]1^3*\[Omega]2^4 + 10*\[Omega]1^2*\[Omega]2^5 + 
           32*y^10*\[Omega]1^2*\[Omega]2^5 - y*(4*\[Omega]1^7 - 
             26*\[Omega]1^5*\[Omega]2^2 + \[Omega]1^3*\[Omega]2^4 + 
             18*\[Omega]1*\[Omega]2^6) + y^7*(-52*\[Omega]1^5*\[Omega]2^2 + 
             290*\[Omega]1^3*\[Omega]2^4 + 30*\[Omega]1*\[Omega]2^6) + 
           2*y^3*(8*\[Omega]1^7 - 54*\[Omega]1^5*\[Omega]2^2 + 
             41*\[Omega]1^3*\[Omega]2^4 + 34*\[Omega]1*\[Omega]2^6) - 
           y^5*(14*\[Omega]1^7 - 134*\[Omega]1^5*\[Omega]2^2 + 
             273*\[Omega]1^3*\[Omega]2^4 + 76*\[Omega]1*\[Omega]2^6) + 
           y^4*(-46*\[Omega]1^6*\[Omega]2 + 321*\[Omega]1^4*\[Omega]2^3 + 
             16*\[Omega]1^2*\[Omega]2^5 - 32*\[Omega]2^7) + 
           4*y^8*(39*\[Omega]1^4*\[Omega]2^3 - 27*\[Omega]1^2*\[Omega]2^5 - 
             2*\[Omega]2^7) + 2*y^2*(13*\[Omega]1^6*\[Omega]2 - 
             41*\[Omega]1^4*\[Omega]2^3 - 20*\[Omega]1^2*\[Omega]2^5 + 
             5*\[Omega]2^7) + y^6*(28*\[Omega]1^6*\[Omega]2 - 
             398*\[Omega]1^4*\[Omega]2^3 + 90*\[Omega]1^2*\[Omega]2^5 + 
             28*\[Omega]2^7)))))/(qq1*(qq1 - qq2)^2*qq2*(-1 + y)*(1 + y)*
      \[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
       qq2^2*\[Omega]2^2))) + 
  c1*c2*((-512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1*(\[Omega]1^2 - \[Omega]2^2)*
        (\[Omega]1*\[Omega]2 + y^2*\[Omega]1*\[Omega]2 - 
         y*(\[Omega]1^2 + \[Omega]2^2)) + \[Omega]2*
        (-16*\[Omega]1^4*\[Omega]2^3*(\[Omega]1^2*\[Omega]2 + 
           y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
           y^2*(-2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3)) + 
         qq2^3*(-1 + y^2)*(-2*\[Omega]1^2*\[Omega]2^2 + 4*y^6*\[Omega]1^2*
            \[Omega]2^2 + y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
             3*\[Omega]2^2) - 2*y^5*(5*\[Omega]1^3*\[Omega]2 + 
             3*\[Omega]1*\[Omega]2^3) + y*(7*\[Omega]1^3*\[Omega]2 + 
             5*\[Omega]1*\[Omega]2^3) + 2*y^4*(3*\[Omega]1^4 + 
             5*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           y^2*(5*\[Omega]1^4 + 12*\[Omega]1^2*\[Omega]2^2 + 
             3*\[Omega]2^4)) + 4*qq2*\[Omega]1^2*\[Omega]2*
          (6*y^4*\[Omega]1^2*\[Omega]2^3 - 4*y^6*\[Omega]1^2*\[Omega]2^3 + 
           2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 2*\[Omega]2^2) + 
           2*y^5*\[Omega]1*\[Omega]2^2*(3*\[Omega]1^2 + \[Omega]2^2) + 
           y^3*(2*\[Omega]1^5 - 15*\[Omega]1^3*\[Omega]2^2 - 
             3*\[Omega]1*\[Omega]2^4) + y*(5*\[Omega]1^3*\[Omega]2^2 + 
             3*\[Omega]1*\[Omega]2^4) - 2*y^2*(2*\[Omega]1^4*\[Omega]2 - 
             3*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) + 
         2*qq2^2*\[Omega]1*(4*\[Omega]1^3*\[Omega]2^2 - 
           2*\[Omega]1*\[Omega]2^4 + 4*y^6*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^2 - \[Omega]2^2) + 2*y^5*\[Omega]2*(-2*\[Omega]1^4 + 
             \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           2*y^4*(\[Omega]1^5 + 5*\[Omega]1^3*\[Omega]2^2 - 
             5*\[Omega]1*\[Omega]2^4) + y^2*(-2*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + y^3*(17*\[Omega]1^4*\[Omega]2 - 
             6*\[Omega]1^2*\[Omega]2^3 - 7*\[Omega]2^5) + 
           y*(-7*\[Omega]1^4*\[Omega]2 + 3*\[Omega]2^5))) + 
       qq1^2*(-2*\[Omega]1*\[Omega]2*((1 - 3*y^2 + 4*y^4)*\[Omega]1^5 - 
           2*y*(-1 + 3*y^2 + y^4)*\[Omega]1^4*\[Omega]2 + 
           4*(-1 + 2*y^2)*\[Omega]1^3*\[Omega]2^2 + 2*y*(1 + y^4)*\[Omega]1^2*
            \[Omega]2^3 + (1 - 5*y^2 - 2*y^4)*\[Omega]1*\[Omega]2^4 + 
           2*y^3*\[Omega]2^5) + qq2*(-1 + y^2)*(4*y^6*\[Omega]1^2*
            \[Omega]2^3 + 2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 
             2*\[Omega]2^2) + 2*y^4*\[Omega]2*(\[Omega]1^4 + 
             7*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           y^3*(4*\[Omega]1^5 + \[Omega]1^3*\[Omega]2^2 - 
             \[Omega]1*\[Omega]2^4) - 2*y^5*(5*\[Omega]1^3*\[Omega]2^2 + 
             3*\[Omega]1*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 
             7*\[Omega]1^3*\[Omega]2^2 + 7*\[Omega]1*\[Omega]2^4) - 
           y^2*(7*\[Omega]1^4*\[Omega]2 + 10*\[Omega]1^2*\[Omega]2^3 + 
             3*\[Omega]2^5))) - qq1*(-2*qq2*\[Omega]1*\[Omega]2*
          ((1 - 3*y^2 + 6*y^4)*\[Omega]1^5 + y*(9 - 23*y^2 + 2*y^4)*
            \[Omega]1^4*\[Omega]2 - 2*(4 - 5*y^2 - 5*y^4 + 2*y^6)*\[Omega]1^3*
            \[Omega]2^2 + 2*y*(1 + 3*y^2)*\[Omega]1^2*\[Omega]2^3 + 
           (3 - 7*y^2 - 12*y^4 + 4*y^6)*\[Omega]1*\[Omega]2^4 + 
           y*(-3 + 9*y^2 - 2*y^4)*\[Omega]2^5) + 4*\[Omega]1^2*\[Omega]2^2*
          (\[Omega]1^2 - \[Omega]2^2)*(3*\[Omega]1^2*\[Omega]2 + 
           2*y^4*\[Omega]1^2*\[Omega]2 + 2*y^3*(\[Omega]1^3 - 
             \[Omega]1*\[Omega]2^2) + y^2*(-7*\[Omega]1^2*\[Omega]2 + 
             2*\[Omega]2^3)) + qq2^2*(-1 + y^2)*
          (8*y^6*\[Omega]1^2*\[Omega]2^3 + \[Omega]1^2*\[Omega]2*
            (\[Omega]1^2 - 5*\[Omega]2^2) + 2*y^3*(\[Omega]1^5 + 
             \[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1*\[Omega]2^4) - 
           4*y^5*(5*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^4) + 
           y*(-\[Omega]1^5 + 14*\[Omega]1^3*\[Omega]2^2 + 11*\[Omega]1*
              \[Omega]2^4) + 2*y^4*(5*\[Omega]1^4*\[Omega]2 + 
             11*\[Omega]1^2*\[Omega]2^3 + 2*\[Omega]2^5) - 
           y^2*(11*\[Omega]1^4*\[Omega]2 + 23*\[Omega]1^2*\[Omega]2^3 + 
             6*\[Omega]2^5)))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^3*
      \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) + 
    (256*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (-4*qq2*\[Omega]1^2*\[Omega]2*(2*\[Omega]1^6 + 4*y*(2 - 3*y^2)*
          \[Omega]1^5*\[Omega]2 + (-3 - 7*y^2 + 10*y^4)*\[Omega]1^4*
          \[Omega]2^2 - 4*y*(5 - 10*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2^3 + 
         (7 + 17*y^2 - 42*y^4 + 16*y^6)*\[Omega]1^2*\[Omega]2^4 - 
         4*y*(3 - 5*y^2 + 2*y^4)*\[Omega]1*\[Omega]2^5 + 
         6*(-1 + y^2)*\[Omega]2^6) + 16*\[Omega]1^4*\[Omega]2^3*
        (\[Omega]1^4 + (1 - 6*y^2 + 6*y^4)*\[Omega]1^2*\[Omega]2^2 - 
         3*(-1 + y^2)*\[Omega]2^4 + \[Omega]1^3*(4*y*\[Omega]2 - 
           6*y^3*\[Omega]2)) + 3*qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1*
        (\[Omega]1^2 - \[Omega]2^2)*(\[Omega]1*\[Omega]2 + 
         y^2*\[Omega]1*\[Omega]2 - y*(\[Omega]1^2 + \[Omega]2^2)) + 
       qq2^3*(-1 + y^2)*(16*y^6*\[Omega]1^2*\[Omega]2^3 - 
         \[Omega]1^2*\[Omega]2*(\[Omega]1^2 + 7*\[Omega]2^2) - 
         2*y^3*(\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2 - 
           7*\[Omega]1*\[Omega]2^4) - 8*y^5*(5*\[Omega]1^3*\[Omega]2^2 + 
           3*\[Omega]1*\[Omega]2^4) + y*(\[Omega]1^5 + 28*\[Omega]1^3*
            \[Omega]2^2 + 19*\[Omega]1*\[Omega]2^4) + 
         y^4*(26*\[Omega]1^4*\[Omega]2 + 38*\[Omega]1^2*\[Omega]2^3 + 
           8*\[Omega]2^5) - y^2*(19*\[Omega]1^4*\[Omega]2 + 
           49*\[Omega]1^2*\[Omega]2^3 + 12*\[Omega]2^5)) + 
       2*qq2^2*\[Omega]1*(-(\[Omega]1*\[Omega]2*(\[Omega]1^4 - 
            4*\[Omega]1^2*\[Omega]2^2 + 13*\[Omega]2^4)) - 
         2*y^4*(5*\[Omega]1^5*\[Omega]2 + 28*\[Omega]1^3*\[Omega]2^3 - 
           16*\[Omega]1*\[Omega]2^5) + 4*y^6*(3*\[Omega]1^3*\[Omega]2^3 - 
           4*\[Omega]1*\[Omega]2^5) + y^2*(3*\[Omega]1^5*\[Omega]2 + 
           32*\[Omega]1^3*\[Omega]2^3 - 3*\[Omega]1*\[Omega]2^5) + 
         y^3*(44*\[Omega]1^4*\[Omega]2^2 - 34*\[Omega]1^2*\[Omega]2^4 - 
           26*\[Omega]2^6) + y^5*(-4*\[Omega]1^4*\[Omega]2^2 + 
           24*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6) + 
         2*y*(\[Omega]1^6 - 14*\[Omega]1^4*\[Omega]2^2 + 6*\[Omega]1^2*
            \[Omega]2^4 + 9*\[Omega]2^6)) + 
       qq1^2*(qq2*(-1 + y^2)*(5*\[Omega]1^4*\[Omega]2 - 13*\[Omega]1^2*
            \[Omega]2^3 + 16*y^6*\[Omega]1^2*\[Omega]2^3 + 
           2*y^3*\[Omega]1*(5*\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) - 8*y^5*(5*\[Omega]1^3*\[Omega]2^2 + 
             3*\[Omega]1*\[Omega]2^4) + y*(-5*\[Omega]1^5 + 
             28*\[Omega]1^3*\[Omega]2^2 + 25*\[Omega]1*\[Omega]2^4) + 
           2*y^4*(7*\[Omega]1^4*\[Omega]2 + 25*\[Omega]1^2*\[Omega]2^3 + 
             4*\[Omega]2^5) - y^2*(25*\[Omega]1^4*\[Omega]2 + 
             43*\[Omega]1^2*\[Omega]2^3 + 12*\[Omega]2^5)) + 
         2*\[Omega]1*(-5*\[Omega]1^5*\[Omega]2 + 4*\[Omega]1^3*\[Omega]2^3 - 
           4*y^6*\[Omega]1^3*\[Omega]2^3 - 9*\[Omega]1*\[Omega]2^5 - 
           2*y^4*(9*\[Omega]1^5*\[Omega]2 + 8*\[Omega]1^3*\[Omega]2^3) + 
           4*y^5*(5*\[Omega]1^4*\[Omega]2^2 + 2*\[Omega]1^2*\[Omega]2^4) + 
           y^2*(15*\[Omega]1^5*\[Omega]2 + 8*\[Omega]1^3*\[Omega]2^3 + 
             9*\[Omega]1*\[Omega]2^5) + 2*y*(\[Omega]1^6 - 4*\[Omega]1^4*
              \[Omega]2^2 + 2*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6) - 
           2*y^3*(5*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6))) - 
       qq1*(-4*\[Omega]1^2*\[Omega]2*(2*\[Omega]1^6 + 4*y*(2 - 3*y^2)*
            \[Omega]1^5*\[Omega]2 + (1 - 11*y^2 + 10*y^4)*\[Omega]1^4*
            \[Omega]2^2 - 4*y*(4 - 7*y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (11 - 11*y^2 - 2*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           6*(-1 + y^2)*\[Omega]2^6) + qq2^2*(-1 + y^2)*
          (32*y^6*\[Omega]1^2*\[Omega]2^3 + \[Omega]1^2*\[Omega]2*
            (\[Omega]1^2 - 17*\[Omega]2^2) - 16*y^5*
            (5*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^4) + 
           2*y^3*(\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
             11*\[Omega]1*\[Omega]2^4) + y*(-\[Omega]1^5 + 56*\[Omega]1^3*
              \[Omega]2^2 + 41*\[Omega]1*\[Omega]2^4) + 
           2*y^4*(23*\[Omega]1^4*\[Omega]2 + 41*\[Omega]1^2*\[Omega]2^3 + 
             8*\[Omega]2^5) - y^2*(41*\[Omega]1^4*\[Omega]2 + 
             95*\[Omega]1^2*\[Omega]2^3 + 24*\[Omega]2^5)) + 
         4*qq2*\[Omega]1*(-3*\[Omega]1^5*\[Omega]2 + 4*\[Omega]1^3*
            \[Omega]2^3 - 11*\[Omega]1*\[Omega]2^5 + 4*y^6*\[Omega]1*
            \[Omega]2^3*(\[Omega]1^2 - 2*\[Omega]2^2) - 
           2*y^4*(7*\[Omega]1^5*\[Omega]2 + 18*\[Omega]1^3*\[Omega]2^3 - 
             8*\[Omega]1*\[Omega]2^5) + y^2*(9*\[Omega]1^5*\[Omega]2 + 
             20*\[Omega]1^3*\[Omega]2^3 + 3*\[Omega]1*\[Omega]2^5) + 
           2*y^3*(11*\[Omega]1^4*\[Omega]2^2 - 11*\[Omega]1^2*\[Omega]2^4 - 
             8*\[Omega]2^6) + 4*y^5*(2*\[Omega]1^4*\[Omega]2^2 + 
             4*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           2*y*(\[Omega]1^6 - 9*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*
              \[Omega]2^4 + 6*\[Omega]2^6)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)) + (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*
      (qq1^6*(-1 + y^2)*\[Omega]1^3*\[Omega]2*(8*y^4*\[Omega]1*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         qq2*(1 - 2*y^2)^2*((-1 + y^2)*\[Omega]1^3 - y*\[Omega]1^2*
            \[Omega]2 + (1 + y^2)*\[Omega]1*\[Omega]2^2 - y*\[Omega]2^3)) + 
       qq2^2*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2)*(qq2^5*(y - 5*y^3 + 8*y^5 - 4*y^7) + 
         32*y*(-3 + 4*y^2)*\[Omega]1^4*\[Omega]2^6 + 2*qq2^4*(-1 + y^2)*
          \[Omega]2*((1 - 4*y^2)^2*\[Omega]1 + 2*y*(2 - 5*y^2 + 2*y^4)*
            \[Omega]2) + 8*qq2^2*\[Omega]1*\[Omega]2^3*
          ((2 - 15*y^2 + 16*y^4)*\[Omega]1^2 + 3*y*(3 - 11*y^2 + 8*y^4)*
            \[Omega]1*\[Omega]2 + (-2 + 9*y^2 - 8*y^4)*\[Omega]2^2) - 
         16*qq2*\[Omega]1^2*\[Omega]2^4*(2*\[Omega]1*\[Omega]2 - 
           15*y^2*\[Omega]1*\[Omega]2 + 16*y^4*\[Omega]1*\[Omega]2 - 
           3*y*(\[Omega]1^2 - \[Omega]2^2) + 4*y^3*(\[Omega]1^2 - 
             \[Omega]2^2)) + 4*qq2^3*\[Omega]2^2*(4*\[Omega]1*\[Omega]2 - 
           21*y^2*\[Omega]1*\[Omega]2 + 35*y^4*\[Omega]1*\[Omega]2 - 
           16*y^6*\[Omega]1*\[Omega]2 + y^3*(28*\[Omega]1^2 - 
             6*\[Omega]2^2) + 4*y^5*(-6*\[Omega]1^2 + \[Omega]2^2) + 
           y*(-6*\[Omega]1^2 + 2*\[Omega]2^2))) + qq1^5*\[Omega]1^2*
        (4*y^2*\[Omega]1^3*\[Omega]2^3*((-3 + 9*y^2 - 4*y^4)*\[Omega]1^3 + 
           2*y*(8 - 15*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2 + 
           (-3 - 11*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^2 + 
           2*y*(5 - 6*y^2)*\[Omega]2^3) - qq2^2*(1 - 3*y^2 + 2*y^4)*
          (8*y^6*\[Omega]1^2*\[Omega]2^3 + \[Omega]1^2*\[Omega]2*
            (\[Omega]1^2 - 5*\[Omega]2^2) - 8*y^5*\[Omega]1*\[Omega]2^2*
            (2*\[Omega]1^2 + \[Omega]2^2) + 2*y^4*(13*\[Omega]1^4*\[Omega]2 + 
             9*\[Omega]1^2*\[Omega]2^3) - 6*y^3*(\[Omega]1^5 + 
             2*\[Omega]1^3*\[Omega]2^2 - \[Omega]1*\[Omega]2^4) + 
           y*(3*\[Omega]1^5 + 20*\[Omega]1^3*\[Omega]2^2 + 
             9*\[Omega]1*\[Omega]2^4) - y^2*(19*\[Omega]1^4*\[Omega]2 + 
             21*\[Omega]1^2*\[Omega]2^3 + 4*\[Omega]2^5)) + 
         2*qq2*\[Omega]1*(2*\[Omega]1^3*\[Omega]2^3 - 3*\[Omega]1*
            \[Omega]2^5 + 4*y^6*(9*\[Omega]1^5*\[Omega]2 + 3*\[Omega]1^3*
              \[Omega]2^3 - \[Omega]1*\[Omega]2^5) + 
           4*y^8*(3*\[Omega]1^3*\[Omega]2^3 + 2*\[Omega]1*\[Omega]2^5) - 
           y^4*(44*\[Omega]1^5*\[Omega]2 + 35*\[Omega]1^3*\[Omega]2^3 + 
             4*\[Omega]1*\[Omega]2^5) + y^2*(14*\[Omega]1^5*\[Omega]2 + 
             13*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5) + 
           y^3*(8*\[Omega]1^6 + 20*\[Omega]1^4*\[Omega]2^2 + 
             4*\[Omega]1^2*\[Omega]2^4 - 2*\[Omega]2^6) - 
           2*y*(\[Omega]1^6 + 6*\[Omega]1^4*\[Omega]2^2 + \[Omega]1^2*
              \[Omega]2^4 - \[Omega]2^6) - 4*y^7*(9*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]2^6) + y^5*(-8*\[Omega]1^6 + 22*\[Omega]1^4*
              \[Omega]2^2 - 8*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6))) + 
       qq1*qq2*\[Omega]2*(-64*(-1 + 2*y^4)*\[Omega]1^8*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         16*qq2*\[Omega]1^5*\[Omega]2^4*((-2 + 4*y^4)*\[Omega]1^5 + 
           y*(-1 - 8*y^2 + 12*y^4)*\[Omega]1^4*\[Omega]2 + 
           (4 + 7*y^2 + 12*y^4 - 40*y^6)*\[Omega]1^3*\[Omega]2^2 + 
           2*y*(-7 - 3*y^2 + 18*y^4)*\[Omega]1^2*\[Omega]2^3 + 
           3*(2 - 3*y^2)*\[Omega]1*\[Omega]2^4 + y*(3 - 4*y^2)*\[Omega]2^5) + 
         4*qq2^3*\[Omega]1^2*\[Omega]2^2*((4 - 8*y^2 - 26*y^4 + 36*y^6)*
            \[Omega]1^6 + 2*y*(-4 + 9*y^2 + 12*y^4 - 22*y^6)*\[Omega]1^5*
            \[Omega]2 + (-9 + 30*y^2 - 53*y^4 + 88*y^6 - 56*y^8)*\[Omega]1^4*
            \[Omega]2^2 + 2*y*(23 - 71*y^2 + 43*y^4 + 6*y^6)*\[Omega]1^3*
            \[Omega]2^3 + (-13 + 16*y^2 + 45*y^4 - 60*y^6 + 16*y^8)*
            \[Omega]1^2*\[Omega]2^4 - 4*y*(-2 + 7*y^2 - 7*y^4 + 2*y^6)*
            \[Omega]1*\[Omega]2^5 + 2*(2 - 5*y^2 + 2*y^4)*\[Omega]2^6) + 
         8*qq2^2*\[Omega]1^4*\[Omega]2^3*(-12*\[Omega]1^4*\[Omega]2 + 
           72*y^7*\[Omega]1^3*\[Omega]2^2 - 3*\[Omega]1^2*\[Omega]2^3 + 
           10*\[Omega]2^5 + 4*y^6*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 
             22*\[Omega]2^2) + 2*y*(\[Omega]1^5 + 14*\[Omega]1^3*
              \[Omega]2^2 - 9*\[Omega]1*\[Omega]2^4) - 
           4*y^5*(5*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 - 
             3*\[Omega]1*\[Omega]2^4) + 2*y^3*(6*\[Omega]1^5 - 
             41*\[Omega]1^3*\[Omega]2^2 + 7*\[Omega]1*\[Omega]2^4) + 
           y^2*(28*\[Omega]1^4*\[Omega]2 + 11*\[Omega]1^2*\[Omega]2^3 - 
             22*\[Omega]2^5) + y^4*(-12*\[Omega]1^4*\[Omega]2 + 
             72*\[Omega]1^2*\[Omega]2^3 + 8*\[Omega]2^5)) - 
         qq2^5*(1 - 3*y^2 + 2*y^4)*(8*y^6*\[Omega]1^2*\[Omega]2^4 - 
           \[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + 3*\[Omega]2^2) - 
           2*y^3*(7*\[Omega]1^5*\[Omega]2 + 3*\[Omega]1^3*\[Omega]2^3 - 
             4*\[Omega]1*\[Omega]2^5) + 4*y^5*(2*\[Omega]1^5*\[Omega]2 - 
             5*\[Omega]1^3*\[Omega]2^3 - 3*\[Omega]1*\[Omega]2^5) + 
           y*(5*\[Omega]1^5*\[Omega]2 + 18*\[Omega]1^3*\[Omega]2^3 + 
             9*\[Omega]1*\[Omega]2^5) + y^2*(2*\[Omega]1^6 - 
             15*\[Omega]1^4*\[Omega]2^2 - 25*\[Omega]1^2*\[Omega]2^4 - 
             6*\[Omega]2^6) + y^4*(-4*\[Omega]1^6 + 26*\[Omega]1^4*
              \[Omega]2^2 + 18*\[Omega]1^2*\[Omega]2^4 + 4*\[Omega]2^6)) + 
         2*qq2^4*\[Omega]1*\[Omega]2*(6*\[Omega]1^5*\[Omega]2 + 
           16*y^9*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^3*\[Omega]2^3 - 
           7*\[Omega]1*\[Omega]2^5 - y^2*(14*\[Omega]1^5*\[Omega]2 + 
             \[Omega]1^3*\[Omega]2^3 - 11*\[Omega]1*\[Omega]2^5) + 
           11*y^4*(2*\[Omega]1^5*\[Omega]2 - \[Omega]1^3*\[Omega]2^3 + 
             2*\[Omega]1*\[Omega]2^5) + 4*y^8*(12*\[Omega]1^5*\[Omega]2 + 
             \[Omega]1^3*\[Omega]2^3 + 4*\[Omega]1*\[Omega]2^5) - 
           4*y^6*(14*\[Omega]1^5*\[Omega]2 - 2*\[Omega]1^3*\[Omega]2^3 + 
             9*\[Omega]1*\[Omega]2^5) - 2*y*(\[Omega]1^6 + 11*\[Omega]1^4*
              \[Omega]2^2 - 8*\[Omega]1^2*\[Omega]2^4 - 5*\[Omega]2^6) - 
           4*y^7*(7*\[Omega]1^6 + 8*\[Omega]1^4*\[Omega]2^2 + 
             11*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6) - 
           2*y^3*(\[Omega]1^6 - 30*\[Omega]1^4*\[Omega]2^2 + 
             34*\[Omega]1^2*\[Omega]2^4 + 16*\[Omega]2^6) + 
           y^5*(30*\[Omega]1^6 - 28*\[Omega]1^4*\[Omega]2^2 + 
             90*\[Omega]1^2*\[Omega]2^4 + 28*\[Omega]2^6))) + 
       qq1^2*(32*y*(-3 + 4*y^2)*\[Omega]1^9*\[Omega]2^6*(\[Omega]1^2 - 
           2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 8*qq2^2*\[Omega]1^4*
          \[Omega]2^3*((-2 - 3*y^2 + 8*y^4)*\[Omega]1^6 + 
           y*(15 - 49*y^2 + 36*y^4)*\[Omega]1^5*\[Omega]2 + 
           (11 - 64*y^2 + 190*y^4 - 148*y^6)*\[Omega]1^4*\[Omega]2^2 + 
           4*y*(-7 + 9*y^2 - 19*y^4 + 20*y^6)*\[Omega]1^3*\[Omega]2^3 + 
           (9 - 6*y^2 + 30*y^4 - 44*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           y*(-7 + 17*y^2 - 8*y^4)*\[Omega]1*\[Omega]2^5 + 
           (-4 + 3*y^2 + 4*y^4)*\[Omega]2^6) + 2*qq2^4*\[Omega]1*\[Omega]2*
          ((-1 + 13*y^2 - 40*y^4 + 32*y^6)*\[Omega]1^7 - 
           8*y^3*(2 - 5*y^2 + 4*y^4)*\[Omega]1^6*\[Omega]2 + 
           (-11 + 58*y^2 - 123*y^4 + 144*y^6 - 68*y^8)*\[Omega]1^5*
            \[Omega]2^2 + 2*y*(23 - 77*y^2 + 56*y^4 + 16*y^6 - 16*y^8)*
            \[Omega]1^4*\[Omega]2^3 + (-8 - 47*y^2 + 219*y^4 - 244*y^6 + 
             84*y^8)*\[Omega]1^3*\[Omega]2^4 - 4*y^3*(-11 + 33*y^2 - 30*y^4 + 
             8*y^6)*\[Omega]1^2*\[Omega]2^5 - 4*(-3 + 11*y^2 - 11*y^4 + 
             5*y^6)*\[Omega]1*\[Omega]2^6 + 2*y*(-7 + 21*y^2 - 16*y^4 + 
             4*y^6)*\[Omega]2^7) - 16*qq2*\[Omega]1^6*\[Omega]2^4*
          (-4*\[Omega]1^4*\[Omega]2 - 2*\[Omega]1^2*\[Omega]2^3 + 
           24*y^6*\[Omega]1^2*\[Omega]2^3 + 2*\[Omega]2^5 + 
           3*y^2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 7*\[Omega]2^2) - 
           4*y^5*\[Omega]1*\[Omega]2^2*(9*\[Omega]1^2 + \[Omega]2^2) + 
           4*y^4*\[Omega]2*(\[Omega]1^4 + 4*\[Omega]1^2*\[Omega]2^2 - 
             \[Omega]2^4) + y^3*(4*\[Omega]1^5 + 6*\[Omega]1^3*\[Omega]2^2 - 
             4*\[Omega]1*\[Omega]2^4) + y*(-3*\[Omega]1^5 + 
             14*\[Omega]1^3*\[Omega]2^2 + 5*\[Omega]1*\[Omega]2^4)) - 
         4*qq2^3*\[Omega]1^2*\[Omega]2^2*(8*\[Omega]1^6*\[Omega]2 - 
           11*\[Omega]1^4*\[Omega]2^3 + 32*y^9*\[Omega]1^3*\[Omega]2^4 - 
           19*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7 - 
           4*y^7*(17*\[Omega]1^5*\[Omega]2^2 + 27*\[Omega]1^3*\[Omega]2^4) - 
           8*y^8*(7*\[Omega]1^4*\[Omega]2^3 + 2*\[Omega]1^2*\[Omega]2^5) + 
           y^6*(-28*\[Omega]1^6*\[Omega]2 + 236*\[Omega]1^4*\[Omega]2^3 + 
             40*\[Omega]1^2*\[Omega]2^5) + 2*y^5*(16*\[Omega]1^7 + 
             3*\[Omega]1^5*\[Omega]2^2 + 95*\[Omega]1^3*\[Omega]2^4 + 
             6*\[Omega]1*\[Omega]2^6) + 2*y*(3*\[Omega]1^7 - 
             13*\[Omega]1^5*\[Omega]2^2 + 21*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) - 2*y^3*(16*\[Omega]1^7 - 
             35*\[Omega]1^5*\[Omega]2^2 + 77*\[Omega]1^3*\[Omega]2^4 + 
             17*\[Omega]1*\[Omega]2^6) + y^2*(-39*\[Omega]1^6*\[Omega]2 + 
             97*\[Omega]1^4*\[Omega]2^3 + 46*\[Omega]1^2*\[Omega]2^5 - 
             10*\[Omega]2^7) + y^4*(59*\[Omega]1^6*\[Omega]2 - 
             260*\[Omega]1^4*\[Omega]2^3 - 39*\[Omega]1^2*\[Omega]2^5 + 
             4*\[Omega]2^7)) + qq2^5*(1 - 3*y^2 + 2*y^4)*
          (16*y^7*\[Omega]1^3*\[Omega]2^4 - 8*y^6*\[Omega]1^2*\[Omega]2^3*
            (5*\[Omega]1^2 + \[Omega]2^2) - \[Omega]1^2*\[Omega]2^3*
            (\[Omega]1^2 + 7*\[Omega]2^2) + 
           4*y^5*(15*\[Omega]1^5*\[Omega]2^2 - \[Omega]1^3*\[Omega]2^4 - 
             4*\[Omega]1*\[Omega]2^6) - 2*y^3*(\[Omega]1^7 + 
             25*\[Omega]1^5*\[Omega]2^2 + 29*\[Omega]1^3*\[Omega]2^4 - 
             \[Omega]1*\[Omega]2^6) + y*(\[Omega]1^7 + 6*\[Omega]1^5*
              \[Omega]2^2 + 28*\[Omega]1^3*\[Omega]2^4 + 19*\[Omega]1*
              \[Omega]2^6) + y^2*(8*\[Omega]1^6*\[Omega]2 + 
             5*\[Omega]1^4*\[Omega]2^3 - 31*\[Omega]1^2*\[Omega]2^5 - 
             12*\[Omega]2^7) + y^4*(-16*\[Omega]1^6*\[Omega]2 + 
             38*\[Omega]1^4*\[Omega]2^3 + 54*\[Omega]1^2*\[Omega]2^5 + 
             8*\[Omega]2^7))) - qq1^4*\[Omega]1*
        (4*qq2*\[Omega]1^3*\[Omega]2*(2*(1 - 2*y^2)^2*\[Omega]1^6 - 
           12*y*(1 - 3*y^2 + 2*y^4)*\[Omega]1^5*\[Omega]2 + 
           (1 + 6*y^2 - 19*y^4 + 8*y^6)*\[Omega]1^4*\[Omega]2^2 - 
           2*y^3*(-4 + 3*y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (-3 + 16*y^2 - 25*y^4 + 4*y^6 + 8*y^8)*\[Omega]1^2*\[Omega]2^4 + 
           2*y*(-1 - 4*y^4 + 10*y^6)*\[Omega]1*\[Omega]2^5 + 
           2*(1 + y^2 + y^4 - 6*y^6)*\[Omega]2^6) + 8*y*\[Omega]1^5*
          \[Omega]2^3*(24*y^5*\[Omega]1^2*\[Omega]2^2 - 3*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) - 4*y^4*(5*\[Omega]1^3*\[Omega]2 - 
             3*\[Omega]1*\[Omega]2^3) + 3*y^2*(7*\[Omega]1^3*\[Omega]2 - 
             \[Omega]1*\[Omega]2^3) + 2*y^3*(2*\[Omega]1^4 - 
             19*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4) - 
           3*y*(\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 - 3*\[Omega]2^4)) - 
         qq2^3*(1 - 3*y^2 + 2*y^4)*(16*y^7*\[Omega]1^2*\[Omega]2^4 - 
           24*y^6*\[Omega]1*\[Omega]2^3*(\[Omega]1^2 + \[Omega]2^2) - 
           \[Omega]1*\[Omega]2*(\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + 2*y^4*(19*\[Omega]1^5*\[Omega]2 + 
             14*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5) + 
           y^2*(-25*\[Omega]1^5*\[Omega]2 - 16*\[Omega]1^3*\[Omega]2^3 + 
             11*\[Omega]1*\[Omega]2^5) + y*(7*\[Omega]1^6 + 
             36*\[Omega]1^4*\[Omega]2^2 + 10*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6) + 4*y^5*(3*\[Omega]1^4*\[Omega]2^2 + 
             5*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6) - 
           2*y^3*(7*\[Omega]1^6 + 23*\[Omega]1^4*\[Omega]2^2 + 
             17*\[Omega]1^2*\[Omega]2^4 + 7*\[Omega]2^6)) + 
         2*qq2^2*\[Omega]1*(3*\[Omega]1^6*\[Omega]2 + 8*\[Omega]1^4*
            \[Omega]2^3 + 32*y^9*\[Omega]1^3*\[Omega]2^4 - 
           5*\[Omega]1^2*\[Omega]2^5 + 4*y^7*\[Omega]1*\[Omega]2^2*
            (14*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           4*y^8*(17*\[Omega]1^4*\[Omega]2^3 + 5*\[Omega]1^2*\[Omega]2^5) - 
           2*y*\[Omega]1*(2*\[Omega]1^6 + 17*\[Omega]1^4*\[Omega]2^2 + 
             3*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) - 2*y^5*\[Omega]1*
            (8*\[Omega]1^6 + 72*\[Omega]1^4*\[Omega]2^2 + 43*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6) + 2*y^3*(8*\[Omega]1^7 + 
             61*\[Omega]1^5*\[Omega]2^2 + 26*\[Omega]1^3*\[Omega]2^4 + 
             4*\[Omega]1*\[Omega]2^6) + 4*y^6*(8*\[Omega]1^6*\[Omega]2 + 
             27*\[Omega]1^4*\[Omega]2^3 + 11*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7) + y^2*(5*\[Omega]1^6*\[Omega]2 - 9*\[Omega]1^4*
              \[Omega]2^3 + 18*\[Omega]1^2*\[Omega]2^5 + 8*\[Omega]2^7) - 
           y^4*(32*\[Omega]1^6*\[Omega]2 + 43*\[Omega]1^4*\[Omega]2^3 + 
             37*\[Omega]1^2*\[Omega]2^5 + 16*\[Omega]2^7))) + 
       qq1^3*(16*y*(-3 + 4*y^2)*\[Omega]1^7*\[Omega]2^4*(\[Omega]1^4 - 
           5*y*\[Omega]1^3*\[Omega]2 + 6*y^2*\[Omega]1^2*\[Omega]2^2 - 
           y*\[Omega]1*\[Omega]2^3 - \[Omega]2^4) + 4*qq2^2*\[Omega]1^3*
          \[Omega]2*(2*(1 - 2*y^2)^2*\[Omega]1^7 + 2*y*(-3 + 2*y^2 + 4*y^4)*
            \[Omega]1^6*\[Omega]2 + (7 - 32*y^2 + 73*y^4 - 60*y^6)*
            \[Omega]1^5*\[Omega]2^2 - 2*y*(7 - 17*y^2 + 5*y^4 + 6*y^6)*
            \[Omega]1^4*\[Omega]2^3 + (-5 + 59*y^2 - 120*y^4 + 52*y^6 + 
             8*y^8)*\[Omega]1^3*\[Omega]2^4 + 2*y*(5 - 33*y^2 + 47*y^4 - 
             10*y^6)*\[Omega]1^2*\[Omega]2^5 + (-6 + 23*y^2 - 25*y^4 + 8*y^6)*
            \[Omega]1*\[Omega]2^6 + 2*y*(6 - 11*y^2 + 2*y^4)*\[Omega]2^7) + 
         8*qq2*\[Omega]1^5*\[Omega]2^3*(-3*\[Omega]1^3*\[Omega]2^2 + 
           24*y^7*\[Omega]1^2*\[Omega]2^3 - 2*\[Omega]1*\[Omega]2^4 + 
           12*y^6*\[Omega]1*\[Omega]2^2*(-4*\[Omega]1^2 + \[Omega]2^2) - 
           2*y^3*(17*\[Omega]1^4*\[Omega]2 + 23*\[Omega]1^2*\[Omega]2^3) - 
           4*y^4*\[Omega]1*(3*\[Omega]1^4 - 3*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + y^2*(8*\[Omega]1^5 + 31*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + 4*y^5*(11*\[Omega]1^4*\[Omega]2 + 
             4*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5) + 
           y*(-2*\[Omega]1^4*\[Omega]2 + 8*\[Omega]1^2*\[Omega]2^3 + 
             6*\[Omega]2^5)) - qq2^4*(1 - 3*y^2 + 2*y^4)*
          (32*y^7*\[Omega]1^3*\[Omega]2^4 + 4*y^5*\[Omega]1*\[Omega]2^2*
            (20*\[Omega]1^4 + 11*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           \[Omega]1^2*\[Omega]2*(\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 
             5*\[Omega]2^4) - 8*y^6*(9*\[Omega]1^4*\[Omega]2^3 + 
             5*\[Omega]1^2*\[Omega]2^5) - 3*y^2*\[Omega]2*(\[Omega]1^6 - 
             8*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6) + 2*y^4*\[Omega]2*(\[Omega]1^6 + 
             14*\[Omega]1^4*\[Omega]2^2 + 27*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6) - 2*y^3*(5*\[Omega]1^7 + 37*\[Omega]1^5*
              \[Omega]2^2 + 48*\[Omega]1^3*\[Omega]2^4 + 10*\[Omega]1*
              \[Omega]2^6) + y*(5*\[Omega]1^7 + 19*\[Omega]1^5*\[Omega]2^2 + 
             13*\[Omega]1^3*\[Omega]2^4 + 11*\[Omega]1*\[Omega]2^6)) + 
         2*qq2^3*\[Omega]1*(4*\[Omega]1^7*\[Omega]2 + 12*\[Omega]1^5*
            \[Omega]2^3 + 3*\[Omega]1^3*\[Omega]2^5 - 5*\[Omega]1*
            \[Omega]2^7 + 8*y^7*(19*\[Omega]1^6*\[Omega]2^2 + 
             5*\[Omega]1^4*\[Omega]2^4 - 9*\[Omega]1^2*\[Omega]2^6) + 
           16*y^9*(3*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^6) + 
           y^4*(52*\[Omega]1^7*\[Omega]2 + 121*\[Omega]1^5*\[Omega]2^3 - 
             185*\[Omega]1^3*\[Omega]2^5 - 82*\[Omega]1*\[Omega]2^7) - 
           4*y^6*(9*\[Omega]1^7*\[Omega]2 + 3*\[Omega]1^5*\[Omega]2^3 - 
             59*\[Omega]1^3*\[Omega]2^5 - 15*\[Omega]1*\[Omega]2^7) - 
           4*y^8*(15*\[Omega]1^5*\[Omega]2^3 + 27*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) + y^2*(-22*\[Omega]1^7*\[Omega]2 - 
             75*\[Omega]1^5*\[Omega]2^3 + 40*\[Omega]1^3*\[Omega]2^5 + 
             41*\[Omega]1*\[Omega]2^7) + 2*y^3*(4*\[Omega]1^8 + 
             60*\[Omega]1^6*\[Omega]2^2 + 73*\[Omega]1^4*\[Omega]2^4 + 
             10*\[Omega]1^2*\[Omega]2^6 - 5*\[Omega]2^8) - 
           2*y*(\[Omega]1^8 + 10*\[Omega]1^6*\[Omega]2^2 + 13*\[Omega]1^4*
              \[Omega]2^4 + 8*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8) - 
           4*y^5*(2*\[Omega]1^8 + 59*\[Omega]1^6*\[Omega]2^2 + 
             51*\[Omega]1^4*\[Omega]2^4 - 13*\[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8)))))/(qq1*(qq1 - qq2)^2*qq2*(-1 + y)*(1 + y)*
      \[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)*(qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
       qq2^2*\[Omega]2^2))) + 
  c1^2*((256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (qq1*y*\[Omega]1 - qq2*y*\[Omega]1 - qq1*\[Omega]2 + qq2*\[Omega]2 + 
        2*\[Omega]1^2*\[Omega]2)^2*(qq1*(1 - 3*y^2 + 2*y^4)*\[Omega]1*
        (\[Omega]1^2 - \[Omega]2^2) + qq2*(-1 + y^2)*\[Omega]2*
        (-2*\[Omega]1*\[Omega]2 - 2*y^2*\[Omega]1*\[Omega]2 + 
         4*y^4*\[Omega]1*\[Omega]2 - 2*y^3*(3*\[Omega]1^2 + \[Omega]2^2) + 
         y*(5*\[Omega]1^2 + 3*\[Omega]2^2)) + 4*\[Omega]1*\[Omega]2*
        (\[Omega]1^2*\[Omega]2 + y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
         y^2*(-2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^3*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)) - 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (3*qq1^3*(1 - 3*y^2 + 2*y^4)*\[Omega]1*(-(y*\[Omega]1) + \[Omega]2)^2*
        (\[Omega]1^2 - \[Omega]2^2) + qq2^3*(-1 + y^2)*
        (-(y*\[Omega]1) + \[Omega]2)^2*((-1 + 2*y^2)*\[Omega]1^3 - 
         4*y*(-5 + 6*y^2)*\[Omega]1^2*\[Omega]2 + (-7 - 10*y^2 + 16*y^4)*
          \[Omega]1*\[Omega]2^2 + 4*y*(3 - 2*y^2)*\[Omega]2^3) - 
       16*\[Omega]1^5*\[Omega]2^2*(\[Omega]1^4 + (1 - 6*y^2 + 6*y^4)*
          \[Omega]1^2*\[Omega]2^2 - 3*(-1 + y^2)*\[Omega]2^4 + 
         \[Omega]1^3*(4*y*\[Omega]2 - 6*y^3*\[Omega]2)) + 
       4*qq2*\[Omega]1^3*\[Omega]2*(16*y^6*\[Omega]1^2*\[Omega]2^3 - 
         8*y^5*\[Omega]1*\[Omega]2^4 + 4*y*(\[Omega]1^5 - 
           8*\[Omega]1^3*\[Omega]2^2) - 2*y^4*(11*\[Omega]1^4*\[Omega]2 + 
           25*\[Omega]1^2*\[Omega]2^3) - 3*\[Omega]2*(\[Omega]1^4 - 
           \[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4) + 
         y^3*(44*\[Omega]1^3*\[Omega]2^2 + 8*\[Omega]1*\[Omega]2^4) + 
         y^2*(13*\[Omega]1^4*\[Omega]2 + 27*\[Omega]1^2*\[Omega]2^3 + 
           12*\[Omega]2^5)) - 4*qq2^2*\[Omega]1*(-2*\[Omega]1^4*\[Omega]2^2 + 
         16*y^7*\[Omega]1^3*\[Omega]2^3 - 8*\[Omega]1^2*\[Omega]2^4 + 
         3*\[Omega]2^6 + y^3*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 
           43*\[Omega]1^2*\[Omega]2^2 - 14*\[Omega]2^4) - 
         6*y^6*(3*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4) + 
         y^4*(46*\[Omega]1^4*\[Omega]2^2 + 47*\[Omega]1^2*\[Omega]2^4) - 
         2*y^5*(2*\[Omega]1^5*\[Omega]2 + 5*\[Omega]1^3*\[Omega]2^3 - 
           4*\[Omega]1*\[Omega]2^5) + y*(-(\[Omega]1^5*\[Omega]2) + 
           33*\[Omega]1^3*\[Omega]2^3 + 6*\[Omega]1*\[Omega]2^5) + 
         y^2*(\[Omega]1^6 - 20*\[Omega]1^4*\[Omega]2^2 - 14*\[Omega]1^2*
            \[Omega]2^4 - 3*\[Omega]2^6)) - 
       qq1*(qq2^2*(-1 + y^2)*(-(y*\[Omega]1) + \[Omega]2)^2*
          ((1 - 2*y^2)*\[Omega]1^3 - 8*y*(-5 + 6*y^2)*\[Omega]1^2*\[Omega]2 + 
           (-17 - 14*y^2 + 32*y^4)*\[Omega]1*\[Omega]2^2 + 
           8*y*(3 - 2*y^2)*\[Omega]2^3) + 4*\[Omega]1^3*\[Omega]2*
          (8*y^5*\[Omega]1^3*\[Omega]2^2 - 2*y^4*(11*\[Omega]1^4*\[Omega]2 + 
             5*\[Omega]1^2*\[Omega]2^3) + \[Omega]2*(\[Omega]1^4 + 
             7*\[Omega]1^2*\[Omega]2^2 - 12*\[Omega]2^4) + 
           4*y^3*(8*\[Omega]1^3*\[Omega]2^2 - 3*\[Omega]1*\[Omega]2^4) + 
           4*y*(\[Omega]1^5 - 7*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*
              \[Omega]2^4) + y^2*(9*\[Omega]1^4*\[Omega]2 - 
             \[Omega]1^2*\[Omega]2^3 + 12*\[Omega]2^5)) - 
         8*qq2*\[Omega]1*(8*y^7*\[Omega]1^3*\[Omega]2^3 - 
           6*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6 - 3*y*\[Omega]1^3*
            \[Omega]2*(\[Omega]1^2 - 7*\[Omega]2^2) - 6*y^6*\[Omega]1^2*
            \[Omega]2^2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
           7*y^4*(4*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1^2*\[Omega]2^4) + 
           y^3*(7*\[Omega]1^5*\[Omega]2 - 27*\[Omega]1^3*\[Omega]2^3 - 
             4*\[Omega]1*\[Omega]2^5) + y^5*(-8*\[Omega]1^5*\[Omega]2 - 
             6*\[Omega]1^3*\[Omega]2^3 + 4*\[Omega]1*\[Omega]2^5) + 
           y^2*(\[Omega]1^6 - 16*\[Omega]1^4*\[Omega]2^2 - 2*\[Omega]1^2*
              \[Omega]2^4 - 3*\[Omega]2^6))) + 
       qq1^2*(qq2*(-1 + y^2)*(-(y*\[Omega]1) + \[Omega]2)^2*
          ((5 - 10*y^2)*\[Omega]1^3 - 4*y*(-5 + 6*y^2)*\[Omega]1^2*
            \[Omega]2 + (-13 + 2*y^2 + 16*y^4)*\[Omega]1*\[Omega]2^2 + 
           4*y*(3 - 2*y^2)*\[Omega]2^3) - 4*\[Omega]1*
          (2*\[Omega]1^4*\[Omega]2^2 + 6*y^6*\[Omega]1^4*\[Omega]2^2 - 
           4*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6 - 2*y^5*\[Omega]1^3*
            \[Omega]2*(6*\[Omega]1^2 + \[Omega]2^2) + 
           5*y^4*(2*\[Omega]1^4*\[Omega]2^2 - \[Omega]1^2*\[Omega]2^4) + 
           y*(-5*\[Omega]1^5*\[Omega]2 + 9*\[Omega]1^3*\[Omega]2^3 - 
             6*\[Omega]1*\[Omega]2^5) + y^3*(13*\[Omega]1^5*\[Omega]2 - 
             11*\[Omega]1^3*\[Omega]2^3 + 6*\[Omega]1*\[Omega]2^5) + 
           y^2*(\[Omega]1^6 - 12*\[Omega]1^4*\[Omega]2^2 + 10*\[Omega]1^2*
              \[Omega]2^4 - 3*\[Omega]2^6)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
       \[Omega]2^2)) + (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*
      (qq1^6*(-1 + y^2)*\[Omega]1^3*\[Omega]2*(8*y^3*\[Omega]1*\[Omega]2^2*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         qq2*(1 - 2*y^2)^2*(-2*y*\[Omega]1^3 + 2*y^3*\[Omega]1^3 + 
           \[Omega]1^2*\[Omega]2 - 2*y^2*\[Omega]1^2*\[Omega]2 + 
           2*y*\[Omega]1*\[Omega]2^2 - \[Omega]2^3)) + 
       qq2^2*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2)*(qq2^5*(y^2 - 5*y^4 + 8*y^6 - 4*y^8) + 
         32*y*(-3 + 4*y^2)*\[Omega]1^5*\[Omega]2^5 + 4*qq2^4*y*(-1 + y^2)*
          \[Omega]2*(\[Omega]1 - 6*y^2*\[Omega]1 + 10*y^4*\[Omega]1 + 
           2*y*\[Omega]2 - 4*y^3*\[Omega]2) - 32*qq2*\[Omega]1^3*\[Omega]2^4*
          (\[Omega]1 - 9*y^2*\[Omega]1 + 10*y^4*\[Omega]1 + 3*y*\[Omega]2 - 
           4*y^3*\[Omega]2) - 4*qq2^3*\[Omega]2^2*
          ((-1 + 15*y^2 - 52*y^4 + 40*y^6)*\[Omega]1^2 - 
           2*y*(4 - 15*y^2 + 12*y^4)*\[Omega]1*\[Omega]2 + 
           2*(1 - 3*y^2 + 2*y^4)*\[Omega]2^2) + 8*qq2^2*\[Omega]1*\[Omega]2^3*
          (40*y^5*\[Omega]1^2 - 4*\[Omega]1*\[Omega]2 + 24*y^2*\[Omega]1*
            \[Omega]2 - 24*y^4*\[Omega]1*\[Omega]2 + 
           y*(8*\[Omega]1^2 - 3*\[Omega]2^2) + y^3*(-43*\[Omega]1^2 + 
             4*\[Omega]2^2))) + qq1^5*\[Omega]1^2*
        (8*y^2*\[Omega]1^3*\[Omega]2^3*(8*y^4*\[Omega]1^2*\[Omega]2 + 
           3*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
           4*y^3*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
           y*(5*\[Omega]1^3 - \[Omega]1*\[Omega]2^2) - 
           2*y^2*(7*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3)) - 
         qq2^2*(1 - 3*y^2 + 2*y^4)*(-(\[Omega]1^3*\[Omega]2^2) + 
           5*\[Omega]1*\[Omega]2^4 + 4*y^5*(7*\[Omega]1^4*\[Omega]2 + 
             3*\[Omega]1^2*\[Omega]2^3) + y^3*(-22*\[Omega]1^4*\[Omega]2 + 
             10*\[Omega]1^2*\[Omega]2^3) + 2*y*\[Omega]2*(\[Omega]1^4 - 
             11*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4) - 
           2*y^4*(3*\[Omega]1^5 + 21*\[Omega]1^3*\[Omega]2^2 + 
             4*\[Omega]1*\[Omega]2^4) + y^2*(3*\[Omega]1^5 + 
             35*\[Omega]1^3*\[Omega]2^2 + 10*\[Omega]1*\[Omega]2^4)) - 
         2*qq2*\[Omega]1*(20*y^8*\[Omega]1^4*\[Omega]2^2 + 
           3*\[Omega]1^2*\[Omega]2^4 - 2*\[Omega]2^6 + 2*y*\[Omega]1*
            \[Omega]2^3*(-6*\[Omega]1^2 + \[Omega]2^2) - 
           4*y^7*(9*\[Omega]1^5*\[Omega]2 + 8*\[Omega]1^3*\[Omega]2^3 + 
             2*\[Omega]1*\[Omega]2^5) - 2*y^3*(7*\[Omega]1^5*\[Omega]2 - 
             5*\[Omega]1^3*\[Omega]2^3 + 4*\[Omega]1*\[Omega]2^5) + 
           y^5*(44*\[Omega]1^5*\[Omega]2 + 30*\[Omega]1^3*\[Omega]2^3 + 
             8*\[Omega]1*\[Omega]2^5) + 2*y^2*(\[Omega]1^6 + 
             10*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6) - y^4*(8*\[Omega]1^6 + 52*\[Omega]1^4*\[Omega]2^2 - 
             7*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6) + 
           2*y^6*(4*\[Omega]1^6 + 9*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6))) - 
       qq1*qq2*\[Omega]2*(64*(-1 + 2*y^4)*\[Omega]1^9*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
         8*qq2^2*\[Omega]1^4*\[Omega]2^3*(2*(2 - 5*y^2 - 19*y^4 + 28*y^6)*
            \[Omega]1^5 + 2*y*(-3 + 21*y^2 + 24*y^4 - 56*y^6)*\[Omega]1^4*
            \[Omega]2 + (-13 + 27*y^2 - 98*y^4 + 108*y^6)*\[Omega]1^3*
            \[Omega]2^2 + 2*y*(16 - 31*y^2 + 10*y^4)*\[Omega]1^2*
            \[Omega]2^3 - 2*(9 - 29*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^4 + 
           2*y*(-3 + 4*y^2)*\[Omega]2^5) - 32*qq2*\[Omega]1^6*\[Omega]2^4*
          (-24*y^6*\[Omega]1^3*\[Omega]2 + y^2*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 - 9*\[Omega]2^2) + 4*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) + 4*y^4*\[Omega]1*\[Omega]2*
            (2*\[Omega]1^2 + \[Omega]2^2) + 4*y^5*(3*\[Omega]1^4 + 
             5*\[Omega]1^2*\[Omega]2^2) - 2*y^3*(3*\[Omega]1^4 + 
             2*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           y*(-2*\[Omega]1^4 - 7*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)) + 
         4*qq2^3*\[Omega]1^3*\[Omega]2^2*(7*\[Omega]1^4*\[Omega]2 - 
           5*\[Omega]1^2*\[Omega]2^3 - 16*\[Omega]2^5 - 
           4*y^6*(25*\[Omega]1^4*\[Omega]2 - 3*\[Omega]1^2*\[Omega]2^3) + 
           16*y^8*(8*\[Omega]1^4*\[Omega]2 - \[Omega]1^2*\[Omega]2^3) + 
           6*y^3*(\[Omega]1^5 + 10*\[Omega]1^3*\[Omega]2^2 - 
             12*\[Omega]1*\[Omega]2^4) - 8*y^7*(8*\[Omega]1^5 + 
             8*\[Omega]1^3*\[Omega]2^2 - \[Omega]1*\[Omega]2^4) + 
           8*y^5*(7*\[Omega]1^5 + 3*\[Omega]1^3*\[Omega]2^2 + 
             3*\[Omega]1*\[Omega]2^4) + y*(-6*\[Omega]1^5 - 
             26*\[Omega]1^3*\[Omega]2^2 + 30*\[Omega]1*\[Omega]2^4) - 
           4*y^4*(4*\[Omega]1^4*\[Omega]2 - \[Omega]1^2*\[Omega]2^3 + 
             4*\[Omega]2^5) + y^2*(-3*\[Omega]1^4*\[Omega]2 + 
             7*\[Omega]1^2*\[Omega]2^3 + 38*\[Omega]2^5)) + 
         qq2^5*(1 - 3*y^2 + 2*y^4)*(8*y^6*\[Omega]1^3*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2) + \[Omega]1*\[Omega]2^3*
            (\[Omega]1^2 + 3*\[Omega]2^2) - 2*y*\[Omega]2^2*
            (\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) - 
           4*y^5*(\[Omega]1^6 - 6*\[Omega]1^4*\[Omega]2^2 - 
             5*\[Omega]1^2*\[Omega]2^4) - 2*y^4*(7*\[Omega]1^5*\[Omega]2 + 
             13*\[Omega]1^3*\[Omega]2^3 + 8*\[Omega]1*\[Omega]2^5) + 
           y^2*(5*\[Omega]1^5*\[Omega]2 + 25*\[Omega]1^3*\[Omega]2^3 + 
             18*\[Omega]1*\[Omega]2^5) + 2*y^3*(\[Omega]1^6 - 
             6*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6)) - 2*qq2^4*\[Omega]1*\[Omega]2*
          (-7*\[Omega]1^4*\[Omega]2^2 - 8*\[Omega]1^2*\[Omega]2^4 + 
           4*\[Omega]2^6 + 8*y^9*(9*\[Omega]1^5*\[Omega]2 - 
             4*\[Omega]1^3*\[Omega]2^3) + 2*y^6*(23*\[Omega]1^6 - 
             79*\[Omega]1^4*\[Omega]2^2 - 60*\[Omega]1^2*\[Omega]2^4) + 
           y^8*(-36*\[Omega]1^6 + 56*\[Omega]1^4*\[Omega]2^2 + 
             48*\[Omega]1^2*\[Omega]2^4) + 2*y*(6*\[Omega]1^5*\[Omega]2 + 
             25*\[Omega]1^3*\[Omega]2^3 + 3*\[Omega]1*\[Omega]2^5) - 
           4*y^7*(30*\[Omega]1^5*\[Omega]2 + 3*\[Omega]1^3*\[Omega]2^3 + 
             4*\[Omega]1*\[Omega]2^5) + 4*y^5*(22*\[Omega]1^5*\[Omega]2 + 
             43*\[Omega]1^3*\[Omega]2^3 + 11*\[Omega]1*\[Omega]2^5) - 
           2*y^3*(23*\[Omega]1^5*\[Omega]2 + 87*\[Omega]1^3*\[Omega]2^3 + 
             14*\[Omega]1*\[Omega]2^5) + y^4*(-12*\[Omega]1^6 + 
             117*\[Omega]1^4*\[Omega]2^2 + 72*\[Omega]1^2*\[Omega]2^4 + 
             4*\[Omega]2^6) - 2*y^2*(7*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4 + 5*\[Omega]2^6))) + 
       qq1^2*(32*y*(-3 + 4*y^2)*\[Omega]1^10*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) - 
         32*qq2*\[Omega]1^7*\[Omega]2^4*((-1 - 3*y^2 + 6*y^4)*\[Omega]1^4 + 
           y*(7 + 2*y^2 - 16*y^4)*\[Omega]1^3*\[Omega]2 + 
           (1 - 13*y^2 + 10*y^4 + 8*y^6)*\[Omega]1^2*\[Omega]2^2 + 
           y*(1 - 2*y^2)^2*\[Omega]1*\[Omega]2^3 + 2*(1 - 2*y^4)*
            \[Omega]2^4) - 4*qq2^3*\[Omega]1^3*\[Omega]2^2*
          ((-1 + 19*y^2 - 72*y^4 + 64*y^6)*\[Omega]1^6 - 
           2*y*(-4 + 35*y^2 - 90*y^4 + 64*y^6)*\[Omega]1^5*\[Omega]2 + 
           (-21 + 97*y^2 - 148*y^4 + 108*y^6 - 48*y^8)*\[Omega]1^4*
            \[Omega]2^2 + 2*y*(33 - 109*y^2 + 106*y^4 - 44*y^6 + 16*y^8)*
            \[Omega]1^3*\[Omega]2^3 - 2*(3 - 8*y^2 + 18*y^4 - 26*y^6 + 8*y^8)*
            \[Omega]1^2*\[Omega]2^4 - 2*y*(6 - 17*y^2 + 8*y^4)*\[Omega]1*
            \[Omega]2^5 + 2*(9 - 19*y^2 + 6*y^4)*\[Omega]2^6) + 
         8*qq2^2*\[Omega]1^4*\[Omega]2^3*(8*\[Omega]1^5*\[Omega]2 + 
           56*y^7*\[Omega]1^4*\[Omega]2^2 - 4*\[Omega]1^3*\[Omega]2^3 - 
           12*\[Omega]1*\[Omega]2^5 - 8*y^6*\[Omega]1^3*\[Omega]2*
            (14*\[Omega]1^2 + \[Omega]2^2) + 6*y^4*\[Omega]1^3*\[Omega]2*
            (21*\[Omega]1^2 + \[Omega]2^2) + 4*y^5*(10*\[Omega]1^6 - 
             17*\[Omega]1^4*\[Omega]2^2 - 7*\[Omega]1^2*\[Omega]2^4) + 
           y^2*(-36*\[Omega]1^5*\[Omega]2 + 14*\[Omega]1^3*\[Omega]2^3 + 
             18*\[Omega]1*\[Omega]2^5) + y*(4*\[Omega]1^6 - 
             25*\[Omega]1^4*\[Omega]2^2 + 6*\[Omega]1^2*\[Omega]2^4 - 
             3*\[Omega]2^6) + y^3*(-35*\[Omega]1^6 + 40*\[Omega]1^4*
              \[Omega]2^2 + 9*\[Omega]1^2*\[Omega]2^4 + 4*\[Omega]2^6)) + 
         4*qq2^4*\[Omega]1*\[Omega]2*(7*\[Omega]1^4*\[Omega]2^3 + 
           32*y^10*\[Omega]1^4*\[Omega]2^3 + 8*\[Omega]1^2*\[Omega]2^5 - 
           4*\[Omega]2^7 - 4*y^8*\[Omega]1^2*\[Omega]2*(\[Omega]1^4 + 
             10*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) - 
           4*y^9*(25*\[Omega]1^5*\[Omega]2^2 + 8*\[Omega]1^3*\[Omega]2^4) - 
           2*y^6*(3*\[Omega]1^6*\[Omega]2 + 3*\[Omega]1^4*\[Omega]2^3 - 
             8*\[Omega]1^2*\[Omega]2^5) - y*(\[Omega]1^7 + 5*\[Omega]1^5*
              \[Omega]2^2 + 35*\[Omega]1^3*\[Omega]2^4 + 4*\[Omega]1*
              \[Omega]2^6) + 2*y^7*(9*\[Omega]1^7 + 108*\[Omega]1^5*
              \[Omega]2^2 + 63*\[Omega]1^3*\[Omega]2^4 + 4*\[Omega]1*
              \[Omega]2^6) + y^3*(9*\[Omega]1^7 + 50*\[Omega]1^5*
              \[Omega]2^2 + 137*\[Omega]1^3*\[Omega]2^4 + 14*\[Omega]1*
              \[Omega]2^6) - y^5*(24*\[Omega]1^7 + 161*\[Omega]1^5*
              \[Omega]2^2 + 194*\[Omega]1^3*\[Omega]2^4 + 22*\[Omega]1*
              \[Omega]2^6) - 2*y^2*(2*\[Omega]1^6*\[Omega]2 + 
             15*\[Omega]1^4*\[Omega]2^3 + 9*\[Omega]1^2*\[Omega]2^5 - 
             5*\[Omega]2^7) + y^4*(10*\[Omega]1^6*\[Omega]2 + 
             39*\[Omega]1^4*\[Omega]2^3 + 2*\[Omega]1^2*\[Omega]2^5 - 
             4*\[Omega]2^7)) - qq2^5*(1 - 3*y^2 + 2*y^4)*
          (16*y^7*\[Omega]1^4*\[Omega]2^3 - \[Omega]1*\[Omega]2^4*
            (\[Omega]1^2 + 7*\[Omega]2^2) - 
           8*y^6*(7*\[Omega]1^5*\[Omega]2^2 + 3*\[Omega]1^3*\[Omega]2^4) + 
           4*y^5*(4*\[Omega]1^6*\[Omega]2 + \[Omega]1^4*\[Omega]2^3 - 
             2*\[Omega]1^2*\[Omega]2^5) + 2*y^4*(\[Omega]1^7 + 
             22*\[Omega]1^5*\[Omega]2^2 + 31*\[Omega]1^3*\[Omega]2^4 + 
             12*\[Omega]1*\[Omega]2^6) - y^2*(\[Omega]1^7 + 
             4*\[Omega]1^5*\[Omega]2^2 + 19*\[Omega]1^3*\[Omega]2^4 + 
             22*\[Omega]1*\[Omega]2^6) + 4*y*(7*\[Omega]1^2*\[Omega]2^5 + 
             3*\[Omega]2^7) - 2*y^3*(4*\[Omega]1^6*\[Omega]2 + 
             11*\[Omega]1^4*\[Omega]2^3 + 14*\[Omega]1^2*\[Omega]2^5 + 
             4*\[Omega]2^7))) - qq1^4*\[Omega]1*
        (8*y*\[Omega]1^5*\[Omega]2^3*(8*y^5*\[Omega]1^3*\[Omega]2 + 
           3*\[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) + 6*y*\[Omega]1*
            \[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2) - 
           4*y^4*(\[Omega]1^4 - 7*\[Omega]1^2*\[Omega]2^2) - 
           2*y^3*(15*\[Omega]1^3*\[Omega]2 + 4*\[Omega]1*\[Omega]2^3) + 
           y^2*(7*\[Omega]1^4 - 21*\[Omega]1^2*\[Omega]2^2 - 
             4*\[Omega]2^4)) + 8*qq2*\[Omega]1^3*\[Omega]2*
          (-2*\[Omega]1^5*\[Omega]2 - 3*\[Omega]1^3*\[Omega]2^3 + 
           \[Omega]1*\[Omega]2^5 + 4*y^7*(3*\[Omega]1^4*\[Omega]2^2 + 
             2*\[Omega]1^2*\[Omega]2^4) - 2*y^3*(4*\[Omega]1^6 + 
             15*\[Omega]1^4*\[Omega]2^2 + 12*\[Omega]1^2*\[Omega]2^4) + 
           2*y^4*(14*\[Omega]1^5*\[Omega]2 + 5*\[Omega]1^3*\[Omega]2^3 - 
             3*\[Omega]1*\[Omega]2^5) - 2*y^6*(13*\[Omega]1^5*\[Omega]2 + 
             9*\[Omega]1^3*\[Omega]2^3 - 2*\[Omega]1*\[Omega]2^5) + 
           y^2*(-3*\[Omega]1^5*\[Omega]2 + 8*\[Omega]1^3*\[Omega]2^3 + 
             3*\[Omega]1*\[Omega]2^5) + 2*y^5*(4*\[Omega]1^6 + 
             3*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*\[Omega]2^4 - 
             2*\[Omega]2^6) + y*(2*\[Omega]1^6 + 13*\[Omega]1^4*\[Omega]2^2 + 
             5*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6)) + 
         qq2^3*(1 - 3*y^2 + 2*y^4)*(16*y^7*\[Omega]1^3*\[Omega]2^3 - 
           40*y^6*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) - 
           \[Omega]2^2*(\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + 2*y*\[Omega]1*\[Omega]2*(\[Omega]1^4 + 
             17*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           y^3*(22*\[Omega]1^5*\[Omega]2 - 48*\[Omega]1^3*\[Omega]2^3 - 
             40*\[Omega]1*\[Omega]2^5) - 4*y^5*(9*\[Omega]1^5*\[Omega]2 - 
             4*\[Omega]1^3*\[Omega]2^3 - 8*\[Omega]1*\[Omega]2^5) + 
           2*y^4*(7*\[Omega]1^6 + 47*\[Omega]1^4*\[Omega]2^2 + 
             16*\[Omega]1^2*\[Omega]2^4 - 4*\[Omega]2^6) + 
           y^2*(-7*\[Omega]1^6 - 55*\[Omega]1^4*\[Omega]2^2 + 
             2*\[Omega]1^2*\[Omega]2^4 + 14*\[Omega]2^6)) - 
         4*qq2^2*\[Omega]1*(2*\[Omega]1^5*\[Omega]2^2 + 36*y^9*\[Omega]1^4*
            \[Omega]2^3 + 7*\[Omega]1^3*\[Omega]2^4 - 60*y^8*\[Omega]1^3*
            \[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) + 
           2*y^2*(\[Omega]1^7 + 10*\[Omega]1^5*\[Omega]2^2 - 
             9*\[Omega]1^3*\[Omega]2^4) + 2*y^6*(4*\[Omega]1^7 + 
             69*\[Omega]1^5*\[Omega]2^2 + 51*\[Omega]1^3*\[Omega]2^4) - 
           2*y^7*(5*\[Omega]1^6*\[Omega]2 + 5*\[Omega]1^4*\[Omega]2^3 - 
             12*\[Omega]1^2*\[Omega]2^5) - y^4*(8*\[Omega]1^7 + 
             100*\[Omega]1^5*\[Omega]2^2 + 29*\[Omega]1^3*\[Omega]2^4 + 
             4*\[Omega]1*\[Omega]2^6) + y^5*(4*\[Omega]1^6*\[Omega]2 - 
             89*\[Omega]1^4*\[Omega]2^3 - 56*\[Omega]1^2*\[Omega]2^5 - 
             2*\[Omega]2^7) - y*(3*\[Omega]1^6*\[Omega]2 + 26*\[Omega]1^4*
              \[Omega]2^3 + 8*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7) + 
           y^3*(5*\[Omega]1^6*\[Omega]2 + 91*\[Omega]1^4*\[Omega]2^3 + 
             40*\[Omega]1^2*\[Omega]2^5 + 8*\[Omega]2^7))) + 
       qq1^3*(-8*qq2*\[Omega]1^5*\[Omega]2^2*(2*(1 - 2*y^2)^2*\[Omega]1^6 - 
           2*y*(7 - 25*y^2 + 18*y^4)*\[Omega]1^5*\[Omega]2 + 
           2*(3 - 3*y^2 - 25*y^4 + 20*y^6)*\[Omega]1^4*\[Omega]2^2 - 
           2*y*(15 - 34*y^2 + 4*y^4 + 4*y^6)*\[Omega]1^3*\[Omega]2^3 + 
           (1 + 15*y^2 - 10*y^4 - 28*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           2*y*(-5 + 4*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^5 + 
           2*(-1 + 2*y^4)*\[Omega]2^6) + 32*y*(-3 + 4*y^2)*\[Omega]1^8*
          \[Omega]2^4*(2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2*
            (\[Omega]1^2 + \[Omega]2^2) + y*(-\[Omega]1^3 + 
             \[Omega]1*\[Omega]2^2)) + 4*qq2^2*\[Omega]1^3*\[Omega]2*
          (-3*\[Omega]1^6*\[Omega]2 - 17*\[Omega]1^4*\[Omega]2^3 + 
           80*y^8*\[Omega]1^4*\[Omega]2^3 - 6*\[Omega]1^2*\[Omega]2^5 + 
           4*\[Omega]2^7 + 4*y^6*\[Omega]1^2*\[Omega]2*(\[Omega]1^4 - 
             13*\[Omega]1^2*\[Omega]2^2 + 14*\[Omega]2^4) - 
           8*y^7*(18*\[Omega]1^5*\[Omega]2^2 + 13*\[Omega]1^3*\[Omega]2^4) - 
           8*y^4*(11*\[Omega]1^4*\[Omega]2^3 + 5*\[Omega]1^2*\[Omega]2^5) + 
           8*y^5*(2*\[Omega]1^7 + 27*\[Omega]1^5*\[Omega]2^2 + 
             29*\[Omega]1^3*\[Omega]2^4 - \[Omega]1*\[Omega]2^6) + 
           2*y*(2*\[Omega]1^7 + 13*\[Omega]1^5*\[Omega]2^2 + 
             24*\[Omega]1^3*\[Omega]2^4 + 8*\[Omega]1*\[Omega]2^6) - 
           2*y^3*(8*\[Omega]1^7 + 58*\[Omega]1^5*\[Omega]2^2 + 
             92*\[Omega]1^3*\[Omega]2^4 + 9*\[Omega]1*\[Omega]2^6) + 
           y^2*(3*\[Omega]1^6*\[Omega]2 + 83*\[Omega]1^4*\[Omega]2^3 + 
             14*\[Omega]1^2*\[Omega]2^5 - 6*\[Omega]2^7)) + 
         qq2^4*(1 - 3*y^2 + 2*y^4)*(32*y^7*\[Omega]1^4*\[Omega]2^3 - 
           \[Omega]1*\[Omega]2^2*(\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 
             5*\[Omega]2^4) - 8*y^6*(11*\[Omega]1^5*\[Omega]2^2 + 
             9*\[Omega]1^3*\[Omega]2^4) + 2*y^4*(5*\[Omega]1^7 + 
             44*\[Omega]1^5*\[Omega]2^2 + 31*\[Omega]1^3*\[Omega]2^4) + 
           y^5*(52*\[Omega]1^4*\[Omega]2^3 + 44*\[Omega]1^2*\[Omega]2^5) + 
           2*y*\[Omega]2*(\[Omega]1^6 + 6*\[Omega]1^4*\[Omega]2^2 + 
             6*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6) + 
           y^2*(-5*\[Omega]1^7 - 24*\[Omega]1^5*\[Omega]2^2 + 
             19*\[Omega]1^3*\[Omega]2^4 + 10*\[Omega]1*\[Omega]2^6) - 
           2*y^3*(37*\[Omega]1^4*\[Omega]2^3 + 37*\[Omega]1^2*\[Omega]2^5 + 
             2*\[Omega]2^7)) - 4*qq2^3*\[Omega]1*(2*\[Omega]1^6*\[Omega]2^2 + 
           9*\[Omega]1^4*\[Omega]2^4 + 32*y^10*\[Omega]1^4*\[Omega]2^4 + 
           5*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8 - 
           4*y^9*(7*\[Omega]1^5*\[Omega]2^3 + 12*\[Omega]1^3*\[Omega]2^5) + 
           2*y^7*(13*\[Omega]1^7*\[Omega]2 + 86*\[Omega]1^5*\[Omega]2^3 + 
             83*\[Omega]1^3*\[Omega]2^5) + 2*y^6*(2*\[Omega]1^8 + 
             73*\[Omega]1^6*\[Omega]2^2 + 20*\[Omega]1^4*\[Omega]2^4 - 
             25*\[Omega]1^2*\[Omega]2^6) - 
           4*y^8*(23*\[Omega]1^6*\[Omega]2^2 + 23*\[Omega]1^4*\[Omega]2^4 - 
             4*\[Omega]1^2*\[Omega]2^6) - y^5*(42*\[Omega]1^7*\[Omega]2 + 
             235*\[Omega]1^5*\[Omega]2^3 + 194*\[Omega]1^3*\[Omega]2^5 + 
             2*\[Omega]1*\[Omega]2^7) - y*(4*\[Omega]1^7*\[Omega]2 + 
             20*\[Omega]1^5*\[Omega]2^3 + 20*\[Omega]1^3*\[Omega]2^5 + 
             5*\[Omega]1*\[Omega]2^7) + y^3*(21*\[Omega]1^7*\[Omega]2 + 
             118*\[Omega]1^5*\[Omega]2^3 + 103*\[Omega]1^3*\[Omega]2^5 + 
             8*\[Omega]1*\[Omega]2^7) + y^4*(-4*\[Omega]1^8 - 
             70*\[Omega]1^6*\[Omega]2^2 + 61*\[Omega]1^4*\[Omega]2^4 + 
             41*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8) + 
           y^2*(\[Omega]1^8 + 6*\[Omega]1^6*\[Omega]2^2 - 52*\[Omega]1^4*
              \[Omega]2^4 - 20*\[Omega]1^2*\[Omega]2^6 + 5*\[Omega]2^8)))))/
     (qq1*(qq1 - qq2)^2*qq2*(-1 + y)*(1 + y)*\[Omega]1^3*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
       qq2^2*\[Omega]2^2))), 
 c2^2*((-128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-(qq1^3*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
           \[Omega]2 + 6*y^2*\[Omega]1^3*\[Omega]2^2 - y*(1 + 3*y^2)*
           \[Omega]1^2*\[Omega]2^3 + \[Omega]1*\[Omega]2^4 + 
          y*(-1 + y^2)*\[Omega]2^5)) + qq2^3*(-1 + y^2)*\[Omega]1*
        (\[Omega]1^5 - 4*y*\[Omega]1^4*\[Omega]2 + 6*y^2*\[Omega]1^3*
          \[Omega]2^2 - y*(1 + 3*y^2)*\[Omega]1^2*\[Omega]2^3 + 
         \[Omega]1*\[Omega]2^4 + y*(-1 + y^2)*\[Omega]2^5) - 
       4*\[Omega]1^2*\[Omega]2^4*(2*\[Omega]1^6 - 7*y*\[Omega]1^5*\[Omega]2 + 
         4*(1 + y^2)*\[Omega]1^4*\[Omega]2^2 + 3*y*(-3 + 2*y^2)*\[Omega]1^3*
          \[Omega]2^3 + (5 - 4*y^2)*\[Omega]1^2*\[Omega]2^4 - 
         2*y*\[Omega]1*\[Omega]2^5 + \[Omega]2^6) + 4*qq2*\[Omega]1*
        \[Omega]2^2*(2*\[Omega]1^7 - 9*y*\[Omega]1^6*\[Omega]2 + 
         15*y^2*\[Omega]1^5*\[Omega]2^2 + y*(1 - 12*y^2)*\[Omega]1^4*
          \[Omega]2^3 + 4*y^2*(-1 + 2*y^2)*\[Omega]1^3*\[Omega]2^4 + 
         y*(5 - 8*y^2)*\[Omega]1^2*\[Omega]2^5 + (-2 + 5*y^2)*\[Omega]1*
          \[Omega]2^6 - y*\[Omega]2^7) + qq2^2*(-2*\[Omega]1^8 + 
         11*y*\[Omega]1^7*\[Omega]2 + 4*(1 - 7*y^2)*\[Omega]1^6*\[Omega]2^2 + 
         2*y*(-7 + 20*y^2)*\[Omega]1^5*\[Omega]2^3 + (2 + 17*y^2 - 34*y^4)*
          \[Omega]1^4*\[Omega]2^4 + y*(-13 + 10*y^2 + 10*y^4)*\[Omega]1^3*
          \[Omega]2^5 - 2*(-3 + 2*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^6 + 
         2*y*(-1 + 3*y^2)*\[Omega]1*\[Omega]2^7 - y^2*\[Omega]2^8) + 
       qq1^2*(-2*\[Omega]1^8 + 11*y*\[Omega]1^7*\[Omega]2 - 
         24*y^2*\[Omega]1^6*\[Omega]2^2 + 2*y*(3 + 10*y^2)*\[Omega]1^5*
          \[Omega]2^3 - (6 + 7*y^2 + 2*y^4)*\[Omega]1^4*\[Omega]2^4 + 
         y*(11 + 2*y^2 - 6*y^4)*\[Omega]1^3*\[Omega]2^5 + 
         2*(1 - 8*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^6 + 
         2*y*(1 + y^2)*\[Omega]1*\[Omega]2^7 - y^2*\[Omega]2^8 + 
         3*qq2*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
            \[Omega]2 + 6*y^2*\[Omega]1^3*\[Omega]2^2 - y*(1 + 3*y^2)*
            \[Omega]1^2*\[Omega]2^3 + \[Omega]1*\[Omega]2^4 + 
           y*(-1 + y^2)*\[Omega]2^5)) - 
       qq1*(3*qq2^2*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
            \[Omega]2 + 6*y^2*\[Omega]1^3*\[Omega]2^2 - y*(1 + 3*y^2)*
            \[Omega]1^2*\[Omega]2^3 + \[Omega]1*\[Omega]2^4 + 
           y*(-1 + y^2)*\[Omega]2^5) + 4*\[Omega]1*\[Omega]2^2*
          (2*\[Omega]1^7 - 9*y*\[Omega]1^6*\[Omega]2 + (4 + 11*y^2)*
            \[Omega]1^5*\[Omega]2^2 + y*(-14 + 3*y^2)*\[Omega]1^4*
            \[Omega]2^3 + (7 + 3*y^2 - 6*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           y*(-8 + 5*y^2)*\[Omega]1^2*\[Omega]2^5 + (1 + 2*y^2)*\[Omega]1*
            \[Omega]2^6 - y*\[Omega]2^7) - 2*qq2*(2*\[Omega]1^8 - 
           11*y*\[Omega]1^7*\[Omega]2 + 2*(-1 + 13*y^2)*\[Omega]1^6*
            \[Omega]2^2 + 2*y*(2 - 15*y^2)*\[Omega]1^5*\[Omega]2^3 + 
           (2 - 5*y^2 + 18*y^4)*\[Omega]1^4*\[Omega]2^4 + 
           y*(1 - 6*y^2 - 2*y^4)*\[Omega]1^3*\[Omega]2^5 + 
           2*(-2 + 5*y^2)*\[Omega]1^2*\[Omega]2^6 - 4*y^3*\[Omega]1*
            \[Omega]2^7 + y^2*\[Omega]2^8))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
        \[Omega]2^2)^2) + (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-(qq1^3*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
           \[Omega]2 + 2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + 
          y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*
           \[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5)) + 
       qq2^3*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*\[Omega]2 + 
         2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + y*(1 - 5*y^2)*\[Omega]1^2*
          \[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*\[Omega]2^4 + 
         3*y*(-1 + y^2)*\[Omega]2^5) - 4*\[Omega]1^2*\[Omega]2^4*
        (2*\[Omega]1^6 - 9*y*\[Omega]1^5*\[Omega]2 + 12*y^2*\[Omega]1^4*
          \[Omega]2^2 + 4*y*(-3 + 2*y^2)*\[Omega]1^3*\[Omega]2^3 - 
         12*(-1 + y^2)*\[Omega]1^2*\[Omega]2^4 - 3*y*\[Omega]1*\[Omega]2^5 + 
         2*\[Omega]2^6) + 4*qq2*\[Omega]1*\[Omega]2^2*(2*\[Omega]1^7 - 
         11*y*\[Omega]1^6*\[Omega]2 + (-4 + 25*y^2)*\[Omega]1^5*\[Omega]2^2 + 
         y*(5 - 21*y^2)*\[Omega]1^4*\[Omega]2^3 + 2*(3 - 9*y^2 + 8*y^4)*
          \[Omega]1^3*\[Omega]2^4 + y*(10 - 13*y^2)*\[Omega]1^2*\[Omega]2^5 + 
         (-6 + 11*y^2)*\[Omega]1*\[Omega]2^6 - 2*y*\[Omega]2^7) - 
       qq2^2*(2*\[Omega]1^8 - 13*y*\[Omega]1^7*\[Omega]2 + 
         8*(-1 + 5*y^2)*\[Omega]1^6*\[Omega]2^2 + y*(24 - 61*y^2)*\[Omega]1^5*
          \[Omega]2^3 + 4*(2 - 13*y^2 + 16*y^4)*\[Omega]1^4*\[Omega]2^4 + 
         y*(21 - 4*y^2 - 24*y^4)*\[Omega]1^3*\[Omega]2^5 + 
         2*(-9 + 5*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^6 + 
         y*(8 - 15*y^2)*\[Omega]1*\[Omega]2^7 + 2*y^2*\[Omega]2^8) + 
       qq1^2*(-2*\[Omega]1^8 + 13*y*\[Omega]1^7*\[Omega]2 + 
         4*(1 - 9*y^2)*\[Omega]1^6*\[Omega]2^2 + y*(4 + 33*y^2)*\[Omega]1^5*
          \[Omega]2^3 - 4*(6 - 3*y^2 + 2*y^4)*\[Omega]1^4*\[Omega]2^4 + 
         y*(35 - 20*y^2 - 8*y^4)*\[Omega]1^3*\[Omega]2^5 + 
         2*(3 - 19*y^2 + 12*y^4)*\[Omega]1^2*\[Omega]2^6 + 
         y*(4 + 3*y^2)*\[Omega]1*\[Omega]2^7 - 2*y^2*\[Omega]2^8 + 
         3*qq2*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
            \[Omega]2 + 2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + 
           y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*
            \[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5)) + 
       qq1*(-3*qq2^2*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
            \[Omega]2 + 2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + 
           y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*
            \[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5) + 
         4*\[Omega]1*\[Omega]2^2*(-2*\[Omega]1^7 + 11*y*\[Omega]1^6*
            \[Omega]2 - 21*y^2*\[Omega]1^5*\[Omega]2^2 + 
           y*(15 + y^2)*\[Omega]1^4*\[Omega]2^3 + 2*(-9 + 3*y^2 + 4*y^4)*
            \[Omega]1^3*\[Omega]2^4 - 3*y*(-6 + 5*y^2)*\[Omega]1^2*
            \[Omega]2^5 - (2 + 3*y^2)*\[Omega]1*\[Omega]2^6 + 
           2*y*\[Omega]2^7) + 2*qq2*(2*\[Omega]1^8 - 13*y*\[Omega]1^7*
            \[Omega]2 + 2*(-3 + 19*y^2)*\[Omega]1^6*\[Omega]2^2 + 
           y*(10 - 47*y^2)*\[Omega]1^5*\[Omega]2^3 + 4*(4 - 8*y^2 + 9*y^4)*
            \[Omega]1^4*\[Omega]2^4 + y*(-7 + 8*y^2 - 8*y^4)*\[Omega]1^3*
            \[Omega]2^5 - 4*(3 - 6*y^2 + y^4)*\[Omega]1^2*\[Omega]2^6 + 
           y*(2 - 9*y^2)*\[Omega]1*\[Omega]2^7 + 2*y^2*\[Omega]2^8))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (qq2^3*(-1 + y^2)^2*\[Omega]2*(\[Omega]1 - y*\[Omega]2)*
        (\[Omega]1^2 - \[Omega]2^2) + qq1^3*(-1 + y^2)^2*\[Omega]2*
        (-\[Omega]1 + y*\[Omega]2)*(\[Omega]1^2 - \[Omega]2^2) + 
       4*\[Omega]1^2*\[Omega]2^4*(\[Omega]1^2 - \[Omega]2^2)*
        (2*\[Omega]1*\[Omega]2 - 4*y^2*\[Omega]1*\[Omega]2 + 
         y*(\[Omega]1^2 + \[Omega]2^2)) - 4*qq2*\[Omega]1*\[Omega]2^2*
        (-4*y^4*\[Omega]1^2*\[Omega]2^3 + y^3*\[Omega]1*\[Omega]2^2*
          (5*\[Omega]1^2 + \[Omega]2^2) + 2*\[Omega]2*(\[Omega]1^4 - 
           \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         y*(\[Omega]1^5 - 3*\[Omega]1^3*\[Omega]2^2 - 4*\[Omega]1*
            \[Omega]2^4) - y^2*(5*\[Omega]1^4*\[Omega]2 - 
           8*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) + 
       qq2^2*(8*y^5*\[Omega]1^2*\[Omega]2^4 - 4*y^4*\[Omega]1*\[Omega]2^3*
          (4*\[Omega]1^2 + \[Omega]2^2) + 2*\[Omega]1*\[Omega]2*
          (\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
         y^2*(-6*\[Omega]1^5*\[Omega]2 + 20*\[Omega]1^3*\[Omega]2^3 + 
           2*\[Omega]1*\[Omega]2^5) + y*(\[Omega]1^6 - 6*\[Omega]1^4*
            \[Omega]2^2 - 7*\[Omega]1^2*\[Omega]2^4 - 4*\[Omega]2^6) + 
         y^3*(11*\[Omega]1^4*\[Omega]2^2 - 6*\[Omega]1^2*\[Omega]2^4 + 
           3*\[Omega]2^6)) + qq1^2*(-6*y^2*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - \[Omega]2^2)*(qq2 + \[Omega]1^2 - \[Omega]2^2) + 
         3*qq2*y^5*\[Omega]2^2*(-\[Omega]1^2 + \[Omega]2^2) - 
         y^3*\[Omega]2^2*(-6*qq2*\[Omega]1^2 - 7*\[Omega]1^4 + 
           6*qq2*\[Omega]2^2 + 14*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         y^4*\[Omega]1*\[Omega]2*(-4*\[Omega]1^2*\[Omega]2^2 + 
           8*\[Omega]2^4 + 3*qq2*(\[Omega]1^2 - \[Omega]2^2)) + 
         \[Omega]1*\[Omega]2*(3*qq2*(\[Omega]1^2 - \[Omega]2^2) + 
           2*(\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)) + 
         y*(\[Omega]1^6 - 2*\[Omega]1^4*\[Omega]2^2 + 3*qq2*\[Omega]2^4 + 
           \[Omega]1^2*(-3*qq2*\[Omega]2^2 + 9*\[Omega]2^4))) + 
       qq1*(-3*qq2^2*(-1 + y^2)^2*\[Omega]2*(\[Omega]1 - y*\[Omega]2)*
          (\[Omega]1^2 - \[Omega]2^2) + 4*\[Omega]1*\[Omega]2^2*
          (2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 2*\[Omega]2^2) + 
           y^3*(3*\[Omega]1^3*\[Omega]2^2 - 5*\[Omega]1*\[Omega]2^4) + 
           y*(\[Omega]1^5 - \[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1*
              \[Omega]2^4) + y^2*(-5*\[Omega]1^4*\[Omega]2 + 
             6*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) - 
         2*qq2*(4*y^5*\[Omega]1^2*\[Omega]2^4 + 2*y^4*\[Omega]1*\[Omega]2^3*
            (-5*\[Omega]1^2 + \[Omega]2^2) - 2*y^2*\[Omega]1*\[Omega]2*
            (3*\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           2*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 3*\[Omega]1^2*\[Omega]2^2 + 
             2*\[Omega]2^4) + y*(\[Omega]1^6 - 4*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]1^2*\[Omega]2^4 - 2*\[Omega]2^6) + 
           y^3*(9*\[Omega]1^4*\[Omega]2^2 - 10*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6)))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2^2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2)) + 
  c1^2*((256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (2*qq1^3*(-1 + y^2)^2*\[Omega]1*\[Omega]2*(-(y*\[Omega]1) + \[Omega]2)^
         2 - 2*qq2^3*(-1 + y^2)^2*\[Omega]1*\[Omega]2*
        (-(y*\[Omega]1) + \[Omega]2)^2 - 4*\[Omega]1^4*\[Omega]2^2*
        (\[Omega]1^2 - \[Omega]2^2)*(2*\[Omega]1*\[Omega]2 - 
         4*y^2*\[Omega]1*\[Omega]2 + y*(\[Omega]1^2 + \[Omega]2^2)) - 
       qq1^2*(y*\[Omega]1 - \[Omega]2)*(6*qq2*y^5*\[Omega]1^2*\[Omega]2 - 
         6*qq2*y^4*\[Omega]1*\[Omega]2^2 - 6*\[Omega]1*(qq2 + 2*\[Omega]1^2)*
          \[Omega]2^2 - 4*y^3*\[Omega]1^2*\[Omega]2*(3*qq2 + 2*\[Omega]1^2 + 
           \[Omega]2^2) + y^2*\[Omega]1*(\[Omega]1^4 + 12*qq2*\[Omega]2^2 + 
           14*\[Omega]1^2*\[Omega]2^2 - 3*\[Omega]2^4) + 
         y*\[Omega]2*(6*qq2*\[Omega]1^2 + 5*\[Omega]1^4 + 
           6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)) + 
       4*qq2*\[Omega]1^2*\[Omega]2*(-3*\[Omega]1^3*\[Omega]2^2 - 
         2*y^4*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^4 + 
         y^3*(-4*\[Omega]1^4*\[Omega]2 + 6*\[Omega]1^2*\[Omega]2^3) + 
         y*\[Omega]2*(\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 + 
           \[Omega]2^4) + y^2*(\[Omega]1^5 + 7*\[Omega]1^3*\[Omega]2^2 - 
           6*\[Omega]1*\[Omega]2^4)) + qq2^2*(8*y^5*\[Omega]1^4*\[Omega]2^2 - 
         8*\[Omega]1^3*\[Omega]2^3 + 4*\[Omega]1*\[Omega]2^5 + 
         4*y^4*\[Omega]1^3*\[Omega]2*(\[Omega]1^2 - 4*\[Omega]2^2) - 
         y^3*(\[Omega]1^6 + 22*\[Omega]1^4*\[Omega]2^2 - 15*\[Omega]1^2*
            \[Omega]2^4) + 8*y^2*(3*\[Omega]1^3*\[Omega]2^3 - 
           \[Omega]1*\[Omega]2^5) + y*(9*\[Omega]1^4*\[Omega]2^2 - 
           10*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)) + 
       2*qq1*(3*qq2^2*(-1 + y^2)^2*\[Omega]1*\[Omega]2*
          (-(y*\[Omega]1) + \[Omega]2)^2 - 2*\[Omega]1^2*\[Omega]2*
          (-6*y^3*\[Omega]1^4*\[Omega]2 - 5*\[Omega]1^3*\[Omega]2^2 + 
           2*y^4*\[Omega]1^3*\[Omega]2^2 + \[Omega]1*\[Omega]2^4 + 
           y^2*(\[Omega]1^5 + 5*\[Omega]1^3*\[Omega]2^2 - 4*\[Omega]1*
              \[Omega]2^4) + y*(3*\[Omega]1^4*\[Omega]2 + 2*\[Omega]1^2*
              \[Omega]2^3 + \[Omega]2^5)) + 
         qq2*(-4*y^5*\[Omega]1^4*\[Omega]2^2 + 10*\[Omega]1^3*\[Omega]2^3 - 
           2*\[Omega]1*\[Omega]2^5 + y^4*(-6*\[Omega]1^5*\[Omega]2 + 
             6*\[Omega]1^3*\[Omega]2^3) + 2*y^2*\[Omega]1*\[Omega]2*
            (\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
           y^3*(\[Omega]1^6 + 22*\[Omega]1^4*\[Omega]2^2 - 7*\[Omega]1^2*
              \[Omega]2^4) - y*(13*\[Omega]1^4*\[Omega]2^2 - 
             2*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2^2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^4*\[Omega]2^2*(2*\[Omega]1^6 - 7*y*\[Omega]1^5*\[Omega]2 + 
         4*(1 + y^2)*\[Omega]1^4*\[Omega]2^2 + 3*y*(-3 + 2*y^2)*\[Omega]1^3*
          \[Omega]2^3 + (5 - 4*y^2)*\[Omega]1^2*\[Omega]2^4 - 
         2*y*\[Omega]1*\[Omega]2^5 + \[Omega]2^6) + qq1^3*(-1 + y^2)*
        \[Omega]1^2*(4*y^4*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4 + 
         y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*\[Omega]2^3) - 
         y^3*(3*\[Omega]1^3*\[Omega]2 + 7*\[Omega]1*\[Omega]2^3) + 
         y^2*(\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)) - 
       qq2^3*(-1 + y^2)*\[Omega]1^2*(4*y^4*\[Omega]1^2*\[Omega]2^2 - 
         2*\[Omega]2^4 + y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*
            \[Omega]2^3) - y^3*(3*\[Omega]1^3*\[Omega]2 + 
           7*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 + 2*\[Omega]1^2*
            \[Omega]2^2 + 3*\[Omega]2^4)) - 4*qq2*\[Omega]1^2*\[Omega]2*
        (10*y^4*\[Omega]1^4*\[Omega]2^3 + y^3*\[Omega]1^3*\[Omega]2^2*
          (\[Omega]1^2 - 13*\[Omega]2^2) + y^2*(-6*\[Omega]1^6*\[Omega]2 - 
           17*\[Omega]1^4*\[Omega]2^3 + 3*\[Omega]1^2*\[Omega]2^5) - 
         \[Omega]2*(3*\[Omega]1^6 + 4*\[Omega]1^4*\[Omega]2^2 + 
           6*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
         y*(2*\[Omega]1^7 + 14*\[Omega]1^5*\[Omega]2^2 + 17*\[Omega]1^3*
            \[Omega]2^4 + 3*\[Omega]1*\[Omega]2^6)) + 
       qq2^2*(2*\[Omega]1^6*\[Omega]2^2 + 22*y^5*\[Omega]1^5*\[Omega]2^3 - 
         3*\[Omega]1^4*\[Omega]2^4 + 6*\[Omega]1^2*\[Omega]2^6 + 
         \[Omega]2^8 - 3*y^3*\[Omega]1^3*\[Omega]2*(\[Omega]1^4 + 
           12*\[Omega]1^2*\[Omega]2^2 - 5*\[Omega]2^4) - 
         2*y^4*(4*\[Omega]1^6*\[Omega]2^2 + 15*\[Omega]1^4*\[Omega]2^4) + 
         2*y^2*(\[Omega]1^8 + 15*\[Omega]1^6*\[Omega]2^2 + 
           24*\[Omega]1^4*\[Omega]2^4) - 2*y*(4*\[Omega]1^7*\[Omega]2 + 
           6*\[Omega]1^5*\[Omega]2^3 + 11*\[Omega]1^3*\[Omega]2^5 + 
           2*\[Omega]1*\[Omega]2^7)) + qq1^2*(-2*\[Omega]1^6*\[Omega]2^2 + 
         6*y^5*\[Omega]1^5*\[Omega]2^3 - 11*\[Omega]1^4*\[Omega]2^4 + 
         2*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8 + 2*y^4*\[Omega]1^4*
          \[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) - 
         y^3*(7*\[Omega]1^7*\[Omega]2 + 44*\[Omega]1^5*\[Omega]2^3 + 
           5*\[Omega]1^3*\[Omega]2^5) + 2*y^2*(\[Omega]1^8 + 
           9*\[Omega]1^6*\[Omega]2^2 + 12*\[Omega]1^4*\[Omega]2^4 + 
           2*\[Omega]1^2*\[Omega]2^6) - 2*y*(2*\[Omega]1^7*\[Omega]2 - 
           6*\[Omega]1^5*\[Omega]2^3 + \[Omega]1^3*\[Omega]2^5 + 
           2*\[Omega]1*\[Omega]2^7) - 3*qq2*(-1 + y^2)*\[Omega]1^2*
          (4*y^4*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4 + 
           y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*\[Omega]2^3) - 
           y^3*(3*\[Omega]1^3*\[Omega]2 + 7*\[Omega]1*\[Omega]2^3) + 
           y^2*(\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4))) + 
       qq1*(3*qq2^2*(-1 + y^2)*\[Omega]1^2*(4*y^4*\[Omega]1^2*\[Omega]2^2 - 
           2*\[Omega]2^4 + y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*
              \[Omega]2^3) - y^3*(3*\[Omega]1^3*\[Omega]2 + 
             7*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 + 2*\[Omega]1^2*
              \[Omega]2^2 + 3*\[Omega]2^4)) - 4*\[Omega]1^2*\[Omega]2*
          (-(\[Omega]1^6*\[Omega]2) - 16*y^3*\[Omega]1^5*\[Omega]2^2 - 
           3*\[Omega]1^4*\[Omega]2^3 + 4*y^4*\[Omega]1^4*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2^5 + \[Omega]2^7 + 10*y^2*\[Omega]1^4*
            \[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
           y*(-2*\[Omega]1^7 + \[Omega]1^5*\[Omega]2^2 - 4*\[Omega]1^3*
              \[Omega]2^4 - 3*\[Omega]1*\[Omega]2^6)) - 
         2*qq2*(14*y^5*\[Omega]1^5*\[Omega]2^3 - 7*\[Omega]1^4*\[Omega]2^4 - 
           14*y^4*\[Omega]1^4*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^6 + 
           \[Omega]2^8 - 5*y^3*\[Omega]1^3*\[Omega]2*(\[Omega]1^4 + 
             8*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 2*y^2*\[Omega]1^2*
            (\[Omega]1^6 + 12*\[Omega]1^4*\[Omega]2^2 + 18*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6) - 2*y*(3*\[Omega]1^7*\[Omega]2 + 
             6*\[Omega]1^3*\[Omega]2^5 + 2*\[Omega]1*\[Omega]2^7)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^4*\[Omega]2^2*(2*\[Omega]1^6 - 9*y*\[Omega]1^5*\[Omega]2 + 
         12*y^2*\[Omega]1^4*\[Omega]2^2 + 4*y*(-3 + 2*y^2)*\[Omega]1^3*
          \[Omega]2^3 - 12*(-1 + y^2)*\[Omega]1^2*\[Omega]2^4 - 
         3*y*\[Omega]1*\[Omega]2^5 + 2*\[Omega]2^6) + 
       qq1^3*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
         6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
           5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
           11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
       qq2^3*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
         6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
           5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
           11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
       4*qq2*\[Omega]1^2*\[Omega]2*(-3*\[Omega]1^6*\[Omega]2 + 
         2*\[Omega]1^4*\[Omega]2^3 + 16*y^4*\[Omega]1^4*\[Omega]2^3 - 
         15*\[Omega]1^2*\[Omega]2^5 - 2*\[Omega]2^7 + 9*y^3*\[Omega]1^3*
          \[Omega]2^2*(\[Omega]1^2 - 3*\[Omega]2^2) - 
         2*y^2*(4*\[Omega]1^6*\[Omega]2 + 17*\[Omega]1^4*\[Omega]2^3 - 
           6*\[Omega]1^2*\[Omega]2^5) + y*(2*\[Omega]1^7 + 
           12*\[Omega]1^5*\[Omega]2^2 + 31*\[Omega]1^3*\[Omega]2^4 + 
           5*\[Omega]1*\[Omega]2^6)) + 
       qq2^2*(40*y^5*\[Omega]1^5*\[Omega]2^3 - 64*y^4*\[Omega]1^4*
          \[Omega]2^4 + y^3*(-5*\[Omega]1^7*\[Omega]2 - 84*\[Omega]1^5*
            \[Omega]2^3 + 41*\[Omega]1^3*\[Omega]2^5) + 
         2*\[Omega]2^2*(\[Omega]1^6 - 10*\[Omega]1^4*\[Omega]2^2 + 
           8*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
         2*y^2*(\[Omega]1^8 + 15*\[Omega]1^6*\[Omega]2^2 + 
           52*\[Omega]1^4*\[Omega]2^4 - 4*\[Omega]1^2*\[Omega]2^6) - 
         y*(8*\[Omega]1^7*\[Omega]2 - 7*\[Omega]1^5*\[Omega]2^3 + 
           48*\[Omega]1^3*\[Omega]2^5 + 7*\[Omega]1*\[Omega]2^7)) + 
       qq1^2*(-2*\[Omega]1^6*\[Omega]2^2 + 8*y^5*\[Omega]1^5*\[Omega]2^3 - 
         36*\[Omega]1^4*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^6 + 
         2*\[Omega]2^8 + 8*y^4*\[Omega]1^4*\[Omega]2^2*(3*\[Omega]1^2 + 
           \[Omega]2^2) - y^3*(9*\[Omega]1^7*\[Omega]2 + 92*\[Omega]1^5*
            \[Omega]2^3 + 11*\[Omega]1^3*\[Omega]2^5) + 
         2*y^2*(\[Omega]1^8 + 5*\[Omega]1^6*\[Omega]2^2 + 
           24*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^6) + 
         y*(-4*\[Omega]1^7*\[Omega]2 + 47*\[Omega]1^5*\[Omega]2^3 + 
           4*\[Omega]1^3*\[Omega]2^5 - 7*\[Omega]1*\[Omega]2^7) - 
         3*qq2*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
           6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
             5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
             11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
             2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4))) + 
       qq1*(3*qq2^2*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
           6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
             5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
             11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
             2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) + 
         4*\[Omega]1^2*\[Omega]2*(-8*y^4*\[Omega]1^4*\[Omega]2^3 + 
           y^3*\[Omega]1^3*\[Omega]2^2*(29*\[Omega]1^2 + \[Omega]2^2) - 
           2*y^2*(6*\[Omega]1^6*\[Omega]2 + 11*\[Omega]1^4*\[Omega]2^3 - 
             2*\[Omega]1^2*\[Omega]2^5) + \[Omega]2*(\[Omega]1^6 + 
             14*\[Omega]1^4*\[Omega]2^2 - 7*\[Omega]1^2*\[Omega]2^4 - 
             2*\[Omega]2^6) + y*(2*\[Omega]1^7 - 8*\[Omega]1^5*\[Omega]2^2 + 
             3*\[Omega]1^3*\[Omega]2^4 + 5*\[Omega]1*\[Omega]2^6)) - 
         2*qq2*(24*y^5*\[Omega]1^5*\[Omega]2^3 + 2*\[Omega]2^4*
            (-14*\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           4*y^4*(3*\[Omega]1^6*\[Omega]2^2 - 7*\[Omega]1^4*\[Omega]2^4) + 
           y^3*(-7*\[Omega]1^7*\[Omega]2 - 88*\[Omega]1^5*\[Omega]2^3 + 
             15*\[Omega]1^3*\[Omega]2^5) + 2*y^2*(\[Omega]1^8 + 
             10*\[Omega]1^6*\[Omega]2^2 + 38*\[Omega]1^4*\[Omega]2^4 - 
             \[Omega]1^2*\[Omega]2^6) - y*(6*\[Omega]1^7*\[Omega]2 - 
             27*\[Omega]1^5*\[Omega]2^3 + 22*\[Omega]1^3*\[Omega]2^5 + 
             7*\[Omega]1*\[Omega]2^7)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
        \[Omega]2^2)^2)) + 
  c1*c2*((-256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (8*\[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 - \[Omega]2^2)*
        (2*\[Omega]1*\[Omega]2 - 4*y^2*\[Omega]1*\[Omega]2 + 
         y*(\[Omega]1^2 + \[Omega]2^2)) + qq1^3*(-1 + y^2)^2*\[Omega]2*
        (3*\[Omega]1^2*\[Omega]2 + 2*y^2*\[Omega]1^2*\[Omega]2 - 
         \[Omega]2^3 - y*\[Omega]1*(3*\[Omega]1^2 + \[Omega]2^2)) - 
       qq2^3*(-1 + y^2)^2*\[Omega]2*(3*\[Omega]1^2*\[Omega]2 + 
         2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - 
         y*\[Omega]1*(3*\[Omega]1^2 + \[Omega]2^2)) - 
       2*qq2^2*(4*y^5*\[Omega]1^3*\[Omega]2^3 - 2*y^4*\[Omega]1^2*\[Omega]2^2*
          (\[Omega]1^2 + 3*\[Omega]2^2) + y^3*\[Omega]1*\[Omega]2*
          (5*\[Omega]1^4 - 6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         2*\[Omega]2^2*(2*\[Omega]1^4 - 3*\[Omega]1^2*\[Omega]2^2 + 
           \[Omega]2^4) - y*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4) - 
         y^2*(\[Omega]1^6 + 7*\[Omega]1^4*\[Omega]2^2 - 17*\[Omega]1^2*
            \[Omega]2^4 + \[Omega]2^6)) - 4*qq2*\[Omega]1*\[Omega]2*
        (2*\[Omega]1^5*\[Omega]2 - 5*\[Omega]1^3*\[Omega]2^3 - 
         6*y^4*\[Omega]1^3*\[Omega]2^3 + 5*\[Omega]1*\[Omega]2^5 + 
         y^3*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + 7*\[Omega]2^2) + 
         y^2*(-4*\[Omega]1^5*\[Omega]2 + 15*\[Omega]1^3*\[Omega]2^3 - 
           7*\[Omega]1*\[Omega]2^5) + y*(\[Omega]1^6 - 2*\[Omega]1^4*
            \[Omega]2^2 - 8*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)) + 
       qq1^2*(-6*qq2*y^6*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^2*
          (-4*\[Omega]1^4 + 4*\[Omega]1^2*\[Omega]2^2 + 
           qq2*(-3*\[Omega]1^2 + \[Omega]2^2)) - 2*y^3*\[Omega]1*\[Omega]2*
          (7*\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 - 5*\[Omega]2^4 + 
           3*qq2*(3*\[Omega]1^2 + \[Omega]2^2)) + y*\[Omega]1*\[Omega]2*
          (6*\[Omega]1^4 + 4*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4 + 
           3*qq2*(3*\[Omega]1^2 + \[Omega]2^2)) + y^4*\[Omega]2^2*
          (3*qq2*(\[Omega]1^2 + \[Omega]2^2) + 4*\[Omega]1^2*
            (3*\[Omega]1^2 + \[Omega]2^2)) + 
         y^5*(-8*\[Omega]1^3*\[Omega]2^3 + 3*qq2*\[Omega]1*\[Omega]2*
            (3*\[Omega]1^2 + \[Omega]2^2)) + 2*y^2*(\[Omega]1^6 + 
           5*\[Omega]1^4*\[Omega]2^2 - \[Omega]2^4*(3*qq2 + \[Omega]2^2) + 
           \[Omega]1^2*(6*qq2*\[Omega]2^2 - 13*\[Omega]2^4))) + 
       qq1*(3*qq2^2*(-1 + y^2)^2*\[Omega]2*(3*\[Omega]1^2*\[Omega]2 + 
           2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - y*\[Omega]1*
            (3*\[Omega]1^2 + \[Omega]2^2)) + 
         4*qq2*(5*\[Omega]1^4*\[Omega]2^2 + 4*y^5*\[Omega]1^3*\[Omega]2^3 - 
           6*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6 - 4*y^4*\[Omega]1^2*
            \[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) - 2*y*\[Omega]1*\[Omega]2*
            (\[Omega]1^4 + \[Omega]2^4) - y^2*(\[Omega]1^6 + 
             6*\[Omega]1^4*\[Omega]2^2 - 15*\[Omega]1^2*\[Omega]2^4) + 
           y^3*(6*\[Omega]1^5*\[Omega]2 - 4*\[Omega]1^3*\[Omega]2^3 - 
             2*\[Omega]1*\[Omega]2^5)) + 4*\[Omega]1*\[Omega]2*
          (2*y^4*\[Omega]1^3*\[Omega]2^3 + \[Omega]1*\[Omega]2*
            (2*\[Omega]1^4 - 9*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           y^3*(3*\[Omega]1^4*\[Omega]2^2 + 5*\[Omega]1^2*\[Omega]2^4) + 
           y^2*(-4*\[Omega]1^5*\[Omega]2 + 11*\[Omega]1^3*\[Omega]2^3 - 
             3*\[Omega]1*\[Omega]2^5) + y*(\[Omega]1^6 + 2*\[Omega]1^4*
              \[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2^2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-8*\[Omega]1^3*\[Omega]2^3*(2*\[Omega]1^6 - 7*y*\[Omega]1^5*
          \[Omega]2 + 4*(1 + y^2)*\[Omega]1^4*\[Omega]2^2 + 
         3*y*(-3 + 2*y^2)*\[Omega]1^3*\[Omega]2^3 + (5 - 4*y^2)*\[Omega]1^2*
          \[Omega]2^4 - 2*y*\[Omega]1*\[Omega]2^5 + \[Omega]2^6) + 
       4*qq2*\[Omega]1*\[Omega]2*(2*\[Omega]1^8 - 7*y*\[Omega]1^7*\[Omega]2 + 
         3*(-1 + 3*y^2)*\[Omega]1^6*\[Omega]2^2 + y*(15 - 11*y^2)*\[Omega]1^5*
          \[Omega]2^3 + (-4 - 21*y^2 + 18*y^4)*\[Omega]1^4*\[Omega]2^4 + 
         y*(22 - 21*y^2)*\[Omega]1^3*\[Omega]2^5 + 8*(-1 + y^2)*\[Omega]1^2*
          \[Omega]2^6 + 2*y*\[Omega]1*\[Omega]2^7 - \[Omega]2^8) + 
       qq1^3*(-1 + y^2)*\[Omega]1*(4*y^4*\[Omega]1^2*\[Omega]2^3 + 
         \[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
          (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
          (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) - 
       qq2^3*(-1 + y^2)*\[Omega]1*(4*y^4*\[Omega]1^2*\[Omega]2^3 + 
         \[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
          (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
          (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) - 
       2*qq2^2*(-4*\[Omega]1^7*\[Omega]2 - 2*\[Omega]1^5*\[Omega]2^3 + 
         8*y^5*\[Omega]1^4*\[Omega]2^4 - 7*\[Omega]1^3*\[Omega]2^5 + 
         \[Omega]1*\[Omega]2^7 - y^4*(5*\[Omega]1^5*\[Omega]2^3 + 
           11*\[Omega]1^3*\[Omega]2^5) + y^3*(9*\[Omega]1^6*\[Omega]2^2 - 
           4*\[Omega]1^4*\[Omega]2^4 + 7*\[Omega]1^2*\[Omega]2^6) - 
         y^2*(7*\[Omega]1^7*\[Omega]2 + 19*\[Omega]1^5*\[Omega]2^3 - 
           11*\[Omega]1^3*\[Omega]2^5 + 5*\[Omega]1*\[Omega]2^7) + 
         y*(2*\[Omega]1^8 + 15*\[Omega]1^6*\[Omega]2^2 + 11*\[Omega]1^4*
            \[Omega]2^4 - \[Omega]1^2*\[Omega]2^6 + \[Omega]2^8)) + 
       qq1*(4*\[Omega]1*\[Omega]2*(-2*\[Omega]1^8 + 7*y*\[Omega]1^7*
            \[Omega]2 - (5 + y^2)*\[Omega]1^6*\[Omega]2^2 + 
           y*(15 - 19*y^2)*\[Omega]1^5*\[Omega]2^3 + (-10 + 7*y^2 + 10*y^4)*
            \[Omega]1^4*\[Omega]2^4 + y*(4 - 5*y^2)*\[Omega]1^3*\[Omega]2^5 - 
           2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^6 - 2*y*\[Omega]1*\[Omega]2^7 + 
           \[Omega]2^8) + 3*qq2^2*(-1 + y^2)*\[Omega]1*
          (4*y^4*\[Omega]1^2*\[Omega]2^3 + \[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
            (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
            (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) + 
         4*qq2*(8*y^5*\[Omega]1^4*\[Omega]2^4 - \[Omega]1^3*\[Omega]2*
            (3*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 8*\[Omega]2^4) - 
           y^4*(9*\[Omega]1^5*\[Omega]2^3 + 7*\[Omega]1^3*\[Omega]2^5) - 
           4*y^2*\[Omega]1*\[Omega]2*(2*\[Omega]1^6 + 4*\[Omega]1^4*
              \[Omega]2^2 - 2*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           y^3*(13*\[Omega]1^6*\[Omega]2^2 - 4*\[Omega]1^4*\[Omega]2^4 + 
             3*\[Omega]1^2*\[Omega]2^6) + y*(2*\[Omega]1^8 + 
             11*\[Omega]1^6*\[Omega]2^2 + 11*\[Omega]1^4*\[Omega]2^4 + 
             3*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8))) + 
       qq1^2*(-3*qq2*(-1 + y^2)*\[Omega]1*(4*y^4*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
            (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
            (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) - 
         2*(8*y^5*\[Omega]1^4*\[Omega]2^4 - y^4*(13*\[Omega]1^5*\[Omega]2^3 + 
             3*\[Omega]1^3*\[Omega]2^5) - \[Omega]1*\[Omega]2*
            (2*\[Omega]1^6 + 9*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           y^3*(17*\[Omega]1^6*\[Omega]2^2 - 4*\[Omega]1^4*\[Omega]2^4 - 
             \[Omega]1^2*\[Omega]2^6) - y^2*(9*\[Omega]1^7*\[Omega]2 + 
             13*\[Omega]1^5*\[Omega]2^3 - 5*\[Omega]1^3*\[Omega]2^5 + 
             3*\[Omega]1*\[Omega]2^7) + y*(2*\[Omega]1^8 + 7*\[Omega]1^6*
              \[Omega]2^2 + 11*\[Omega]1^4*\[Omega]2^4 + 7*\[Omega]1^2*
              \[Omega]2^6 + \[Omega]2^8)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
        \[Omega]2^2)^2) + (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-8*\[Omega]1^3*\[Omega]2^3*(2*\[Omega]1^6 - 9*y*\[Omega]1^5*
          \[Omega]2 + 12*y^2*\[Omega]1^4*\[Omega]2^2 + 4*y*(-3 + 2*y^2)*
          \[Omega]1^3*\[Omega]2^3 - 12*(-1 + y^2)*\[Omega]1^2*\[Omega]2^4 - 
         3*y*\[Omega]1*\[Omega]2^5 + 2*\[Omega]2^6) + 
       4*qq2*\[Omega]1*\[Omega]2*(2*\[Omega]1^8 - 9*y*\[Omega]1^7*\[Omega]2 + 
         (-7 + 17*y^2)*\[Omega]1^6*\[Omega]2^2 + y*(17 - 12*y^2)*\[Omega]1^5*
          \[Omega]2^3 + 4*(2 - 13*y^2 + 8*y^4)*\[Omega]1^4*\[Omega]2^4 + 
         y*(41 - 40*y^2)*\[Omega]1^3*\[Omega]2^5 + (-21 + 23*y^2)*\[Omega]1^2*
          \[Omega]2^6 + 3*y*\[Omega]1*\[Omega]2^7 - 2*\[Omega]2^8) + 
       qq1^3*(-1 + y^2)*\[Omega]1*(8*y^4*\[Omega]1^2*\[Omega]2^3 - 
         4*y^3*\[Omega]1*\[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) + 
         \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
           3*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) - 
       qq2^3*(-1 + y^2)*\[Omega]1*(8*y^4*\[Omega]1^2*\[Omega]2^3 - 
         4*y^3*\[Omega]1*\[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) + 
         \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
           3*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) - 
       2*qq2^2*(-4*\[Omega]1^7*\[Omega]2 + 6*\[Omega]1^5*\[Omega]2^3 + 
         16*y^5*\[Omega]1^4*\[Omega]2^4 - 22*\[Omega]1^3*\[Omega]2^5 + 
         4*\[Omega]1*\[Omega]2^7 - 8*y^4*\[Omega]1^3*\[Omega]2^3*
          (\[Omega]1^2 + 3*\[Omega]2^2) + y^3*(19*\[Omega]1^6*\[Omega]2^2 - 
           16*\[Omega]1^4*\[Omega]2^4 + 13*\[Omega]1^2*\[Omega]2^6) - 
         y^2*(9*\[Omega]1^7*\[Omega]2 + 35*\[Omega]1^5*\[Omega]2^3 - 
           39*\[Omega]1^3*\[Omega]2^5 + 11*\[Omega]1*\[Omega]2^7) + 
         y*(2*\[Omega]1^8 + 13*\[Omega]1^6*\[Omega]2^2 + 20*\[Omega]1^4*
            \[Omega]2^4 - 5*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8)) + 
       qq1*(-4*\[Omega]1*\[Omega]2*(2*\[Omega]1^8 - 9*y*\[Omega]1^7*
            \[Omega]2 + (1 + 9*y^2)*\[Omega]1^6*\[Omega]2^2 + 
           y*(-23 + 28*y^2)*\[Omega]1^5*\[Omega]2^3 - 4*(-8 + 7*y^2 + 4*y^4)*
            \[Omega]1^4*\[Omega]2^4 + y*(-15 + 16*y^2)*\[Omega]1^3*
            \[Omega]2^5 + (-5 + 7*y^2)*\[Omega]1^2*\[Omega]2^6 + 
           3*y*\[Omega]1*\[Omega]2^7 - 2*\[Omega]2^8) + 3*qq2^2*(-1 + y^2)*
          \[Omega]1*(8*y^4*\[Omega]1^2*\[Omega]2^3 - 4*y^3*\[Omega]1*
            \[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) + 
           \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
             3*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) + 
         4*qq2*(-3*\[Omega]1^7*\[Omega]2 + 9*\[Omega]1^5*\[Omega]2^3 + 
           16*y^5*\[Omega]1^4*\[Omega]2^4 - 23*\[Omega]1^3*\[Omega]2^5 + 
           \[Omega]1*\[Omega]2^7 - 16*y^4*\[Omega]1^3*\[Omega]2^3*
            (\[Omega]1^2 + \[Omega]2^2) + y^3*(25*\[Omega]1^6*\[Omega]2^2 - 
             12*\[Omega]1^4*\[Omega]2^4 + 3*\[Omega]1^2*\[Omega]2^6) - 
           2*y^2*(5*\[Omega]1^7*\[Omega]2 + 15*\[Omega]1^5*\[Omega]2^3 - 
             16*\[Omega]1^3*\[Omega]2^5 + 4*\[Omega]1*\[Omega]2^7) + 
           y*(2*\[Omega]1^8 + 7*\[Omega]1^6*\[Omega]2^2 + 16*\[Omega]1^4*
              \[Omega]2^4 + 5*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8))) + 
       qq1^2*(-3*qq2*(-1 + y^2)*\[Omega]1*(8*y^4*\[Omega]1^2*\[Omega]2^3 - 
           4*y^3*\[Omega]1*\[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) + 
           \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
             3*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) - 
         2*(16*y^5*\[Omega]1^4*\[Omega]2^4 - 8*y^4*\[Omega]1^3*\[Omega]2^3*
            (3*\[Omega]1^2 + \[Omega]2^2) - 2*\[Omega]1*\[Omega]2*
            (\[Omega]1^6 - 6*\[Omega]1^4*\[Omega]2^2 + 12*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6) + y^3*(31*\[Omega]1^6*\[Omega]2^2 - 
             8*\[Omega]1^4*\[Omega]2^4 - 7*\[Omega]1^2*\[Omega]2^6) - 
           y^2*(11*\[Omega]1^7*\[Omega]2 + 25*\[Omega]1^5*\[Omega]2^3 - 
             25*\[Omega]1^3*\[Omega]2^5 + 5*\[Omega]1*\[Omega]2^7) + 
           y*(2*\[Omega]1^8 + \[Omega]1^6*\[Omega]2^2 + 12*\[Omega]1^4*
              \[Omega]2^4 + 15*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2)), 
 (-128*Sqrt[2]*c2^2*G^(5/2)*Pi^(7/2)*(qq1^7*y^3*(3 - 8*y^2 + 4*y^4)*
      \[Omega]1^5 - qq1^6*y*\[Omega]1^4*(4*y*(-3 + 2*y^2)*\[Omega]1^2*
        (-2*y*\[Omega]1 - \[Omega]2 + 4*y^2*\[Omega]2) + 
       qq2*(-1 + 2*y^2)*(2*(1 - 6*y^2 + 4*y^4)*\[Omega]1 + 
         y*(-3 - 6*y^2 + 4*y^4)*\[Omega]2)) + 
     qq1^5*(4*y*(-3 + 2*y^2)*\[Omega]1^7*(2*\[Omega]1^2 - 
         8*y*\[Omega]1*\[Omega]2 + (-1 + 12*y^2)*\[Omega]2^2) + 
       qq2^2*y*(-1 + 2*y^2)*\[Omega]1^3*((12 - 31*y^2 + 18*y^4)*\[Omega]1^2 + 
         2*y*(-7 - 2*y^2 + 4*y^4)*\[Omega]1*\[Omega]2 + 
         2*y^2*(-3 - 4*y^2 + 2*y^4)*\[Omega]2^2) - 4*qq2*\[Omega]1^5*
        (\[Omega]1*\[Omega]2 - 15*y^2*\[Omega]1*\[Omega]2 + 
         18*y^4*\[Omega]1*\[Omega]2 - 8*y^6*\[Omega]1*\[Omega]2 - 
         16*y^7*\[Omega]2^2 + y*(4*\[Omega]1^2 - 3*\[Omega]2^2) + 
         y^3*(-20*\[Omega]1^2 + 6*\[Omega]2^2) + 
         2*y^5*(6*\[Omega]1^2 + 13*\[Omega]2^2))) + 
     qq1^4*(-32*y*(-3 + 2*y^2)*\[Omega]1^8*\[Omega]2^2*
        (-\[Omega]1 + 2*y*\[Omega]2) - qq2^3*(-1 + 2*y^2)*\[Omega]1^2*
        (6*\[Omega]1^2*\[Omega]2 + 4*y^6*\[Omega]1^2*\[Omega]2 + 
         8*y^7*\[Omega]1*\[Omega]2^2 + y*(26*\[Omega]1^3 - 
           8*\[Omega]1*\[Omega]2^2) + 4*y^5*(7*\[Omega]1^3 - 
           3*\[Omega]1*\[Omega]2^2) - 2*y^3*(27*\[Omega]1^3 + 
           4*\[Omega]1*\[Omega]2^2) + 4*y^4*(4*\[Omega]1^2*\[Omega]2 - 
           3*\[Omega]2^3) + y^2*(-31*\[Omega]1^2*\[Omega]2 + 
           2*\[Omega]2^3)) - 4*qq2*\[Omega]1^6*(-2*\[Omega]1^2*\[Omega]2 - 
         16*y^5*\[Omega]1*\[Omega]2^2 + 3*\[Omega]2^3 + 48*y^6*\[Omega]2^3 - 
         6*y*(2*\[Omega]1^3 - 3*\[Omega]1*\[Omega]2^2) + 
         4*y^3*(2*\[Omega]1^3 + 5*\[Omega]1*\[Omega]2^2) + 
         2*y^2*(6*\[Omega]1^2*\[Omega]2 - 13*\[Omega]2^3) - 
         4*y^4*(2*\[Omega]1^2*\[Omega]2 + 17*\[Omega]2^3)) + 
       4*qq2^2*\[Omega]1^4*(6*\[Omega]1^2*\[Omega]2 - 16*y^8*\[Omega]2^3 + 
         y*(14*\[Omega]1^3 - 15*\[Omega]1*\[Omega]2^2) + 
         2*y^5*(10*\[Omega]1^3 - 7*\[Omega]1*\[Omega]2^2) + 
         y^3*(-36*\[Omega]1^3 + 34*\[Omega]1*\[Omega]2^2) - 
         y^2*(39*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3) + 
         2*y^4*(13*\[Omega]1^2*\[Omega]2 + 6*\[Omega]2^3) + 
         y^6*(-8*\[Omega]1^2*\[Omega]2 + 28*\[Omega]2^3))) + 
     qq2^3*\[Omega]2*(-32*(1 - 6*y^2 + 4*y^4)*\[Omega]1^6*\[Omega]2^6 + 
       32*qq2*\[Omega]1^4*\[Omega]2^4*((1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + 
         y*(3 - 7*y^2 + 4*y^4)*\[Omega]1*\[Omega]2 + y^2*(3 - 2*y^2)*
          \[Omega]2^2) - qq2^4*(-1 + 2*y^2)*(4*(-1 + y^2)^2*\[Omega]1^4 + 
         2*y*(-1 + y^2)*\[Omega]1*\[Omega]2^3 + y^2*(1 - 2*y^2)*
          \[Omega]2^4) - 4*qq2^2*\[Omega]1^2*\[Omega]2^2*
        (2*(1 - 6*y^2 + 4*y^4)*\[Omega]1^4 + 8*y*(3 - 7*y^2 + 4*y^4)*
          \[Omega]1^3*\[Omega]2 + (-9 + 46*y^2 - 40*y^4 + 8*y^6)*\[Omega]1^2*
          \[Omega]2^2 + 2*y*(-5 + 2*y^2)*\[Omega]1*\[Omega]2^3 - 
         (1 - 2*y^2)^2*\[Omega]2^4) + 4*qq2^3*\[Omega]1*\[Omega]2*
        (-6*\[Omega]1^3*\[Omega]2 + 8*y^6*\[Omega]1^3*\[Omega]2 - 
         2*y^4*\[Omega]1*\[Omega]2*(12*\[Omega]1^2 + \[Omega]2^2) + 
         y^2*(22*\[Omega]1^3*\[Omega]2 + 3*\[Omega]1*\[Omega]2^3) + 
         y*(6*\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
         2*y^3*(7*\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
         y^5*(8*\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4))) + 
     qq1^3*(32*y*(-3 + 2*y^2)*\[Omega]1^9*\[Omega]2^4 + 
       32*qq2*\[Omega]1^7*\[Omega]2^2*(\[Omega]1*\[Omega]2 + 
         6*y^2*\[Omega]1*\[Omega]2 - 4*y^4*\[Omega]1*\[Omega]2 + 
         8*y^5*\[Omega]2^2 + y*(3*\[Omega]1^2 - 4*\[Omega]2^2) - 
         y^3*(2*\[Omega]1^2 + 11*\[Omega]2^2)) + 4*qq2^2*\[Omega]1^5*
        (-48*y^6*\[Omega]1*\[Omega]2^3 + 48*y^7*\[Omega]2^4 - 
         4*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 4*\[Omega]2^2) + 
         8*y^4*(2*\[Omega]1^3*\[Omega]2 + 11*\[Omega]1*\[Omega]2^3) - 
         4*y^2*(6*\[Omega]1^3*\[Omega]2 + 11*\[Omega]1*\[Omega]2^3) + 
         y^3*(4*\[Omega]1^4 - 38*\[Omega]1^2*\[Omega]2^2 - 42*\[Omega]2^4) + 
         4*y^5*(4*\[Omega]1^2*\[Omega]2^2 - 15*\[Omega]2^4) + 
         y*(-6*\[Omega]1^4 + 45*\[Omega]1^2*\[Omega]2^2 - 10*\[Omega]2^4)) + 
       qq2^4*(-1 + 2*y^2)*\[Omega]1*(20*\[Omega]1^3*\[Omega]2 + 
         4*y^7*\[Omega]1^2*\[Omega]2^2 - 4*y^2*\[Omega]1*\[Omega]2*
          (12*\[Omega]1^2 + \[Omega]2^2) + 2*y*(14*\[Omega]1^4 - 
           9*\[Omega]1^2*\[Omega]2^2) + 4*y^4*(7*\[Omega]1^3*\[Omega]2 - 
           4*\[Omega]1*\[Omega]2^3) + y^5*(28*\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4) + 
         y^3*(-56*\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)) - 
       4*qq2^3*\[Omega]1^3*(11*\[Omega]1^3*\[Omega]2 - 
         4*\[Omega]1*\[Omega]2^3 + 20*y^6*\[Omega]1*\[Omega]2^3 - 
         8*y^8*\[Omega]1*\[Omega]2^3 + 2*y^4*\[Omega]1*\[Omega]2*
          (7*\[Omega]1^2 + \[Omega]2^2) + y^2*(-33*\[Omega]1^3*\[Omega]2 + 
           10*\[Omega]1*\[Omega]2^3) + y^3*(-36*\[Omega]1^4 + 
           39*\[Omega]1^2*\[Omega]2^2 - 10*\[Omega]2^4) + 
         4*y^7*(3*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4) + 
         y*(16*\[Omega]1^4 - 25*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
         y^5*(20*\[Omega]1^4 - 46*\[Omega]1^2*\[Omega]2^2 + 
           34*\[Omega]2^4))) + qq1*qq2^2*(32*y*(-3 - 4*y^2 + 4*y^4)*
        \[Omega]1^7*\[Omega]2^6 - 4*qq2^3*\[Omega]1*\[Omega]2*
        ((4 - 4*y^2 - 8*y^4 + 8*y^6)*\[Omega]1^5 + 8*y*(-1 + y^2)^2*(1 + y^2)*
          \[Omega]1^4*\[Omega]2 + (-15 + 35*y^2 - 36*y^4 + 8*y^6)*\[Omega]1^3*
          \[Omega]2^2 - y*(1 + y^2 - 6*y^4 + 4*y^6)*\[Omega]1^2*\[Omega]2^3 + 
         (-1 + 9*y^2 - 12*y^4 + 12*y^6)*\[Omega]1*\[Omega]2^4 + 
         y*(1 - 2*y^2)^2*\[Omega]2^5) - 32*qq2*\[Omega]1^5*\[Omega]2^4*
        (3*\[Omega]1*\[Omega]2 - 8*y^2*\[Omega]1*\[Omega]2 + 
         4*y^6*\[Omega]1*\[Omega]2 + 4*y^5*(\[Omega]1^2 - 2*\[Omega]2^2) + 
         y*(-3*\[Omega]1^2 + 2*\[Omega]2^2) + y^3*(-4*\[Omega]1^2 + 
           11*\[Omega]2^2)) + 4*qq2^2*\[Omega]1^3*\[Omega]2^2*
        (20*\[Omega]1^3*\[Omega]2 + 8*y^7*\[Omega]1^2*\[Omega]2^2 - 
         8*\[Omega]1*\[Omega]2^3 - 20*y^2*\[Omega]1*\[Omega]2*
          (2*\[Omega]1^2 + \[Omega]2^2) - 8*y^4*(2*\[Omega]1^3*\[Omega]2 - 
           3*\[Omega]1*\[Omega]2^3) + 16*y^6*(2*\[Omega]1^3*\[Omega]2 - 
           \[Omega]1*\[Omega]2^3) - y*(6*\[Omega]1^4 - 31*\[Omega]1^2*
            \[Omega]2^2 + \[Omega]2^4) + 4*y^5*(2*\[Omega]1^4 - 
           8*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
         8*y^3*(\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4)) + 
       qq2^4*(-1 + 2*y^2)*(16*\[Omega]1^4*\[Omega]2 + 
         y^5*(4*\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2 - 
           6*\[Omega]1*\[Omega]2^4) + y*(4*\[Omega]1^5 - 2*\[Omega]1^3*
            \[Omega]2^2 - 4*\[Omega]1*\[Omega]2^4) + 
         y^3*(-8*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           5*\[Omega]1*\[Omega]2^4) + 4*y^4*(4*\[Omega]1^4*\[Omega]2 + 
           2*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5) + 
         y^2*(-32*\[Omega]1^4*\[Omega]2 - 8*\[Omega]1^2*\[Omega]2^3 + 
           2*\[Omega]2^5))) + qq1^2*qq2*(32*(1 + 6*y^2 - 4*y^4)*\[Omega]1^8*
        \[Omega]2^5 + 32*qq2*\[Omega]1^6*\[Omega]2^3*
        ((-1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + y^3*(-11 + 8*y^2)*\[Omega]1*
          \[Omega]2 + (2 + 7*y^2 + 8*y^4 - 8*y^6)*\[Omega]2^2) - 
       4*qq2^2*\[Omega]1^4*\[Omega]2*(2*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^4 + 
         12*y*(1 - 6*y^2 + 4*y^4)*\[Omega]1^3*\[Omega]2 + 
         (31 + 2*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^2 - 
         8*y*(3 - 4*y^2 + y^4 + 2*y^6)*\[Omega]1*\[Omega]2^3 + 
         2*(-1 - 3*y^2 - 38*y^4 + 20*y^6)*\[Omega]2^4) - 
       qq2^4*(-1 + 2*y^2)*(26*\[Omega]1^4*\[Omega]2 + 4*y^3*\[Omega]1*
          (-8*\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         4*y^5*(4*\[Omega]1^5 - 3*\[Omega]1*\[Omega]2^4) + 
         2*y*(8*\[Omega]1^5 - 6*\[Omega]1^3*\[Omega]2^2 - 
           \[Omega]1*\[Omega]2^4) + y^4*(26*\[Omega]1^4*\[Omega]2 + 
           4*\[Omega]1^2*\[Omega]2^3 - 2*\[Omega]2^5) + 
         y^2*(-52*\[Omega]1^4*\[Omega]2 - 14*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5)) + 4*qq2^3*\[Omega]1^2*
        (8*y^7*\[Omega]1^3*\[Omega]2^2 + 2*\[Omega]1^2*\[Omega]2*
          (5*\[Omega]1^2 - 6*\[Omega]2^2) + y^3*(-14*\[Omega]1^5 + 
           22*\[Omega]1^3*\[Omega]2^2) + 2*y*\[Omega]1*(3*\[Omega]1^4 - 
           6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         2*y^5*(4*\[Omega]1^5 - 15*\[Omega]1^3*\[Omega]2^2 + 
           9*\[Omega]1*\[Omega]2^4) - 2*y^4*(8*\[Omega]1^4*\[Omega]2 + 
           12*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) + 
         y^2*(-10*\[Omega]1^4*\[Omega]2 + 22*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5) + 4*y^6*(4*\[Omega]1^4*\[Omega]2 + 
           \[Omega]1^2*\[Omega]2^3 + 2*\[Omega]2^5)))))/
   ((qq1 - qq2)^2*qq2*(-1 + y^2)*\[Omega]1^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2) + (256*Sqrt[2]*c1*c2*G^(5/2)*Pi^(7/2)*
    (qq1^7*y^2*(-3 + 8*y^2 - 4*y^4)*\[Omega]1^5 + 
     qq1^6*(2*y*(-3 + 2*y^2)*\[Omega]1^6*(-4*y*\[Omega]1 + 2*y^3*\[Omega]1 - 
         \[Omega]2 + 6*y^2*\[Omega]2) + qq2*(-1 + 2*y^2)*\[Omega]1^4*
        ((1 - 11*y^2 + 8*y^4)*\[Omega]1 + y*(-3 - 6*y^2 + 4*y^4)*
          \[Omega]2)) - qq1^5*(8*y*(-3 + 2*y^2)*\[Omega]1^7*
        (-(y*\[Omega]1^2) - 2*\[Omega]1*\[Omega]2 + 3*y^2*\[Omega]1*
          \[Omega]2 + 3*y*\[Omega]2^2) + qq2^2*(-1 + 2*y^2)*\[Omega]1^3*
        ((5 - 17*y^2 + 9*y^4 + 2*y^6)*\[Omega]1^2 + 2*y*(-7 - 4*y^2 + 6*y^4)*
          \[Omega]1*\[Omega]2 + 2*y^2*(-3 - 4*y^2 + 2*y^4)*\[Omega]2^2) + 
       2*qq2*\[Omega]1^5*((-2 + 26*y^2 - 22*y^4 + 4*y^6)*\[Omega]1^2 + 
         y*(17 - 22*y^2 - 4*y^4 + 8*y^6)*\[Omega]1*\[Omega]2 + 
         3*(1 - 4*y^2 - 12*y^4 + 8*y^6)*\[Omega]2^2)) + 
     qq1^4*(16*y*(-3 + 2*y^2)*\[Omega]1^8*\[Omega]2*(-\[Omega]1^2 + 
         3*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + qq2^3*(-1 + 2*y^2)*
        \[Omega]1^2*((9 - 13*y^2 - 4*y^4 + 8*y^6)*\[Omega]1^3 + 
         y*(-19 + 2*y^2 + 12*y^4)*\[Omega]1^2*\[Omega]2 + 
         2*(-2 - 9*y^2 - 5*y^4 + 6*y^6)*\[Omega]1*\[Omega]2^2 + 
         2*y*(1 - 6*y^2)*\[Omega]2^3) - 2*qq2^2*\[Omega]1^4*
        ((6 - 20*y^2 + 6*y^4 + 4*y^6)*\[Omega]1^3 + 
         y*(-33 + 13*y^2 + 4*y^4 - 4*y^6)*\[Omega]1^2*\[Omega]2 + 
         (-15 + 30*y^2 + 18*y^4 - 8*y^8)*\[Omega]1*\[Omega]2^2 + 
         2*y*(1 + 10*y^2 + 18*y^4 - 12*y^6)*\[Omega]2^3) + 
       4*qq2*\[Omega]1^6*\[Omega]2*(7*\[Omega]1*\[Omega]2 - 
         12*y^2*\[Omega]1*\[Omega]2 - 36*y^4*\[Omega]1*\[Omega]2 + 
         24*y^6*\[Omega]1*\[Omega]2 + 4*y^3*(\[Omega]1^2 - 8*\[Omega]2^2) + 
         2*y*(8*\[Omega]1^2 - 7*\[Omega]2^2) - 
         8*y^5*(\[Omega]1^2 - 3*\[Omega]2^2))) + 
     qq2^3*\[Omega]2*(32*(1 - 6*y^2 + 4*y^4)*\[Omega]1^7*\[Omega]2^5 - 
       16*qq2*\[Omega]1^5*\[Omega]2^3*((1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + 
         y*(7 - 20*y^2 + 12*y^4)*\[Omega]1*\[Omega]2 + (-1 + 12*y^2 - 8*y^4)*
          \[Omega]2^2) - 2*qq2^3*\[Omega]1*\[Omega]2*
        (4*(-1 + 7*y^2 - 12*y^4 + 6*y^6)*\[Omega]1^4 + 
         2*y*(-9 + 25*y^2 - 20*y^4 + 4*y^6)*\[Omega]1^3*\[Omega]2 + 
         (3 - 19*y^2 + 16*y^4 - 4*y^6)*\[Omega]1^2*\[Omega]2^2 + 
         4*y*\[Omega]1*\[Omega]2^3 + (1 - 2*y^2)^2*\[Omega]2^4) + 
       4*qq2^2*\[Omega]1^3*\[Omega]2^2*(24*y^6*\[Omega]1^2*\[Omega]2 - 
         \[Omega]2*(8*\[Omega]1^2 + \[Omega]2^2) + 
         y*(14*\[Omega]1^3 - 17*\[Omega]1*\[Omega]2^2) + 
         4*y^5*(6*\[Omega]1^3 - 5*\[Omega]1*\[Omega]2^2) + 
         y^3*(-40*\[Omega]1^3 + 36*\[Omega]1*\[Omega]2^2) + 
         y^2*(52*\[Omega]1^2*\[Omega]2 - 8*\[Omega]2^3) + 
         y^4*(-64*\[Omega]1^2*\[Omega]2 + 4*\[Omega]2^3)) + 
       qq2^4*(-1 + 2*y^2)*(4*y^5*\[Omega]1^4 - \[Omega]1*\[Omega]2*
          (2*\[Omega]1^2 + \[Omega]2^2) + y^2*(4*\[Omega]1^3*\[Omega]2 - 
           \[Omega]1*\[Omega]2^3) + y^4*(-2*\[Omega]1^3*\[Omega]2 + 
           2*\[Omega]1*\[Omega]2^3) + y*(4*\[Omega]1^4 + \[Omega]2^4) - 
         2*y^3*(4*\[Omega]1^4 + \[Omega]2^4))) + 
     qq1^3*\[Omega]1*(32*y*(3 - 2*y^2)*\[Omega]1^9*\[Omega]2^3 - 
       qq2^4*(-1 + 2*y^2)*(7*(1 - 3*y^4 + 2*y^6)*\[Omega]1^4 + 
         4*y*(-1 - y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2 + 
         (-11 - 14*y^2 + 5*y^4 + 10*y^6)*\[Omega]1^2*\[Omega]2^2 + 
         4*y^3*(-7 + 2*y^2)*\[Omega]1*\[Omega]2^3 + y^2*(1 - 6*y^2)*
          \[Omega]2^4) + 2*qq2^3*\[Omega]1^2*((4 + 6*y^2 - 30*y^4 + 20*y^6)*
          \[Omega]1^4 + y*(-23 + 23*y^2 - 20*y^4 + 4*y^6)*\[Omega]1^3*
          \[Omega]2 + (-29 + 29*y^2 - 32*y^4 + 12*y^6)*\[Omega]1^2*
          \[Omega]2^2 + 2*y*(2 + 5*y^2 + 34*y^4 - 16*y^6)*\[Omega]1*
          \[Omega]2^3 + 2*(1 - 2*y^2 + 22*y^4 - 8*y^6)*\[Omega]2^4) + 
       16*qq2*\[Omega]1^6*\[Omega]2*(-(\[Omega]1^2*\[Omega]2) - 
         12*y^5*\[Omega]1*\[Omega]2^2 + \[Omega]2^3 + 
         2*y^3*(\[Omega]1^3 + 7*\[Omega]1*\[Omega]2^2) + 
         y*(-3*\[Omega]1^3 + 10*\[Omega]1*\[Omega]2^2) + 
         y^4*(6*\[Omega]1^2*\[Omega]2 - 4*\[Omega]2^3) + 
         y^2*(-9*\[Omega]1^2*\[Omega]2 + 6*\[Omega]2^3)) - 
       4*qq2^2*\[Omega]1^4*(15*\[Omega]1^2*\[Omega]2^2 + 
         24*y^7*\[Omega]1*\[Omega]2^3 - 8*\[Omega]2^4 + 
         4*y^5*(5*\[Omega]1^3*\[Omega]2 - 8*\[Omega]1*\[Omega]2^3) + 
         2*y*(13*\[Omega]1^3*\[Omega]2 - 5*\[Omega]1*\[Omega]2^3) - 
         2*y^3*(21*\[Omega]1^3*\[Omega]2 + 13*\[Omega]1*\[Omega]2^3) + 
         4*y^4*(\[Omega]1^4 + 13*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4) - 
         8*y^6*(4*\[Omega]1^2*\[Omega]2^2 - 3*\[Omega]2^4) - 
         2*y^2*(3*\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 
           11*\[Omega]2^4))) + qq1^2*qq2*(32*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^9*
        \[Omega]2^4 + qq2^4*(-1 + 2*y^2)*(2*(-1 + y^2)^2*(1 + 6*y^2)*
          \[Omega]1^5 + 12*y*(-1 + y^2)^2*\[Omega]1^4*\[Omega]2 + 
         6*(-2 + y^2 + y^4)*\[Omega]1^3*\[Omega]2^2 + 
         2*y*(-3 - 10*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^3 - 
         (1 - y^2 + 10*y^4)*\[Omega]1*\[Omega]2^4 + y*(1 - 2*y^2)*
          \[Omega]2^5) - 16*qq2*\[Omega]1^6*\[Omega]2^2*
        ((-1 - 6*y^2 + 4*y^4)*\[Omega]1^3 + 2*y*(1 - 12*y^2 + 8*y^4)*
          \[Omega]1^2*\[Omega]2 + y*(3 + 4*y^2 - 4*y^4)*\[Omega]2^3 - 
         (-5 + 3*y^2)*\[Omega]1*(\[Omega]2 + 2*y^2*\[Omega]2)^2) - 
       4*qq2^2*\[Omega]1^4*\[Omega]2*(-16*\[Omega]1^3*\[Omega]2 + 
         24*y^7*\[Omega]1^2*\[Omega]2^2 + 18*\[Omega]1*\[Omega]2^3 - 
         32*y^6*\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
         4*y^2*(4*\[Omega]1^3*\[Omega]2 + 3*\[Omega]1*\[Omega]2^3) + 
         y^4*(52*\[Omega]1^3*\[Omega]2 + 76*\[Omega]1*\[Omega]2^3) - 
         4*y^5*(6*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 6*\[Omega]2^4) + 
         y*(-10*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 10*\[Omega]2^4) + 
         y^3*(40*\[Omega]1^4 - 38*\[Omega]1^2*\[Omega]2^2 + 
           32*\[Omega]2^4)) - 2*qq2^3*\[Omega]1^2*
        (-27*\[Omega]1^3*\[Omega]2^2 + 6*\[Omega]1*\[Omega]2^4 + 
         4*y^7*\[Omega]1^2*\[Omega]2*(8*\[Omega]1^2 + \[Omega]2^2) + 
         4*y^5*\[Omega]2*(-15*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 
           \[Omega]2^4) - 4*y^4*(7*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 - 
           14*\[Omega]1*\[Omega]2^4) + y^2*(12*\[Omega]1^5 + 
           31*\[Omega]1^3*\[Omega]2^2 - 6*\[Omega]1*\[Omega]2^4) + 
         4*y^6*(4*\[Omega]1^5 - 3*\[Omega]1^3*\[Omega]2^2 - 
           4*\[Omega]1*\[Omega]2^4) + y*(-2*\[Omega]1^4*\[Omega]2 - 
           19*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) + 
         y^3*(30*\[Omega]1^4*\[Omega]2 + 11*\[Omega]1^2*\[Omega]2^3 + 
           4*\[Omega]2^5))) + qq1*qq2^2*(32*y*(3 + 4*y^2 - 4*y^4)*\[Omega]1^8*
        \[Omega]2^5 - 4*qq2^2*\[Omega]1^3*\[Omega]2^2*
        (2*(4 - 7*y^2 - 12*y^4 + 12*y^6)*\[Omega]1^4 + 
         2*y*(15 - 5*y^2 - 16*y^4 + 12*y^6)*\[Omega]1^3*\[Omega]2 + 
         (-15 + 26*y^2 + 24*y^4 - 32*y^6)*\[Omega]1^2*\[Omega]2^2 + 
         2*y*(-9 - 8*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^3 + 
         4*y^2*(-3 + 2*y^2)*\[Omega]2^4) + 16*qq2*\[Omega]1^5*\[Omega]2^3*
        (5*\[Omega]1^2*\[Omega]2 + 12*y^6*\[Omega]1^2*\[Omega]2 - 
         \[Omega]2^3 - 4*y^3*(\[Omega]1^3 - 5*\[Omega]1*\[Omega]2^2) + 
         4*y^5*(\[Omega]1^3 - 4*\[Omega]1*\[Omega]2^2) + 
         y*(-3*\[Omega]1^3 + 8*\[Omega]1*\[Omega]2^2) - 
         4*y^4*(2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) + 
         y^2*(-13*\[Omega]1^2*\[Omega]2 + 6*\[Omega]2^3)) - 
       qq2^4*(-1 + 2*y^2)*(-7*\[Omega]1^3*\[Omega]2^2 - 
         2*\[Omega]1*\[Omega]2^4 + y^6*(4*\[Omega]1^5 - 2*\[Omega]1^3*
            \[Omega]2^2) + 4*y^5*(3*\[Omega]1^4*\[Omega]2 + 
           2*\[Omega]1^2*\[Omega]2^3) + y^2*(4*\[Omega]1^5 + 
           12*\[Omega]1^3*\[Omega]2^2 - \[Omega]1*\[Omega]2^4) - 
         y^4*(8*\[Omega]1^5 + 3*\[Omega]1^3*\[Omega]2^2 + 
           2*\[Omega]1*\[Omega]2^4) + 2*y*(6*\[Omega]1^4*\[Omega]2 - 
           2*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) - 
         4*y^3*(6*\[Omega]1^4*\[Omega]2 + \[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2^5)) + 2*qq2^3*\[Omega]1*\[Omega]2*
        (-16*\[Omega]1^4*\[Omega]2 + 8*y^8*\[Omega]1^4*\[Omega]2 + 
         5*\[Omega]1^2*\[Omega]2^3 + 4*y^6*\[Omega]1^2*\[Omega]2^3 + 
         \[Omega]2^5 + 4*y^7*(6*\[Omega]1^5 - \[Omega]1^3*\[Omega]2^2) - 
         4*y^5*(9*\[Omega]1^5 + 5*\[Omega]1^3*\[Omega]2^2 - 
           \[Omega]1*\[Omega]2^4) + y^3*(8*\[Omega]1^5 + 41*\[Omega]1^3*
            \[Omega]2^2 + 4*\[Omega]1*\[Omega]2^4) + 
         y*(4*\[Omega]1^5 - 33*\[Omega]1^3*\[Omega]2^2 + 
           5*\[Omega]1*\[Omega]2^4) + y^2*(54*\[Omega]1^4*\[Omega]2 - 
           11*\[Omega]1^2*\[Omega]2^3 - 4*\[Omega]2^5) + 
         y^4*(-46*\[Omega]1^4*\[Omega]2 + 12*\[Omega]1^2*\[Omega]2^3 + 
           4*\[Omega]2^5)))))/((qq1 - qq2)^2*qq2*(-1 + y^2)*\[Omega]1^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2) - (128*Sqrt[2]*c1^2*G^(5/2)*Pi^(7/2)*
    (qq1^7*y*(3 - 8*y^2 + 4*y^4)*\[Omega]1^5 - 
     qq1^6*(8*y*(-3 + 2*y^2)*\[Omega]1^6*((-1 + y^2)*\[Omega]1 + 
         y*\[Omega]2) + qq2*\[Omega]1^4*(10*y*\[Omega]1 - 28*y^3*\[Omega]1 + 
         16*y^5*\[Omega]1 + 3*\[Omega]2 - 16*y^4*\[Omega]2 + 
         8*y^6*\[Omega]2)) + qq1^5*(8*y*(-3 + 2*y^2)*\[Omega]1^7*
        ((-2 + y^2)*\[Omega]1^2 + 4*y*\[Omega]1*\[Omega]2 + \[Omega]2^2) + 
       qq2^2*(-1 + 2*y^2)*\[Omega]1^3*(-14*\[Omega]1*\[Omega]2 - 
         12*y^2*\[Omega]1*\[Omega]2 + 16*y^4*\[Omega]1*\[Omega]2 + 
         y^3*(6*\[Omega]1^2 - 8*\[Omega]2^2) + 
         2*y^5*(\[Omega]1^2 + 2*\[Omega]2^2) - 
         3*y*(3*\[Omega]1^2 + 2*\[Omega]2^2)) + 4*qq2*\[Omega]1^5*
        (5*\[Omega]1*\[Omega]2 - 6*y^2*\[Omega]1*\[Omega]2 - 
         12*y^4*\[Omega]1*\[Omega]2 + 8*y^6*\[Omega]1*\[Omega]2 + 
         2*y*(5*\[Omega]1^2 - 3*\[Omega]2^2) - 2*y^3*(7*\[Omega]1^2 + 
           5*\[Omega]2^2) + y^5*(6*\[Omega]1^2 + 8*\[Omega]2^2))) + 
     qq1^4*(-32*y*(-3 + 2*y^2)*\[Omega]1^9*\[Omega]2*(y*\[Omega]1 + 
         \[Omega]2) - qq2^3*(-1 + 2*y^2)*\[Omega]1^2*
        (-25*\[Omega]1^2*\[Omega]2 + 14*y^4*\[Omega]1^2*\[Omega]2 + 
         2*\[Omega]2^3 + 6*y^2*\[Omega]2*(\[Omega]1^2 - 2*\[Omega]2^2) + 
         4*y*(\[Omega]1^3 - 7*\[Omega]1*\[Omega]2^2) + 
         8*y^5*(\[Omega]1^3 + 2*\[Omega]1*\[Omega]2^2) - 
         4*y^3*(3*\[Omega]1^3 + 2*\[Omega]1*\[Omega]2^2)) + 
       8*qq2*\[Omega]1^6*(-4*\[Omega]1^2*\[Omega]2 - 4*y^6*\[Omega]1^2*
          \[Omega]2 + 18*y*\[Omega]1*\[Omega]2^2 + \[Omega]2^3 + 
         4*y^5*(\[Omega]1^3 - 4*\[Omega]1*\[Omega]2^2) + 
         y^3*(-6*\[Omega]1^3 + 16*\[Omega]1*\[Omega]2^2) + 
         2*y^4*(5*\[Omega]1^2*\[Omega]2 - 2*\[Omega]2^3) + 
         y^2*(-3*\[Omega]1^2*\[Omega]2 + 6*\[Omega]2^3)) - 
       4*qq2^2*\[Omega]1^4*(y*\[Omega]1^3 + 14*\[Omega]1^2*\[Omega]2 - 
         4*\[Omega]2^3 + 8*y^6*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
         4*y^4*\[Omega]2*(\[Omega]1^2 + 2*\[Omega]2^2) + 
         y^3*(7*\[Omega]1^3 - 20*\[Omega]1*\[Omega]2^2) + 
         4*y^7*(\[Omega]1^3 + 2*\[Omega]1*\[Omega]2^2) - 
         2*y^5*(5*\[Omega]1^3 + 4*\[Omega]1*\[Omega]2^2) - 
         y^2*(13*\[Omega]1^2*\[Omega]2 + 8*\[Omega]2^3))) + 
     qq2^3*\[Omega]2*(-32*(1 - 6*y^2 + 4*y^4)*\[Omega]1^8*\[Omega]2^4 + 
       32*qq2*\[Omega]1^6*\[Omega]2^3*(4*y*\[Omega]1 - 13*y^3*\[Omega]1 + 
         8*y^5*\[Omega]1 - \[Omega]2 + 9*y^2*\[Omega]2 - 6*y^4*\[Omega]2) - 
       4*qq2^2*\[Omega]1^4*\[Omega]2^2*((-4 + 42*y^2 - 88*y^4 + 48*y^6)*
          \[Omega]1^2 - 4*y*(7 - 23*y^2 + 14*y^4)*\[Omega]1*\[Omega]2 + 
         (1 - 32*y^2 + 20*y^4)*\[Omega]2^2) + 4*qq2^3*\[Omega]1^2*\[Omega]2*
        (16*y^7*\[Omega]1^3 + 2*\[Omega]1^2*\[Omega]2 + 38*y^4*\[Omega]1^2*
          \[Omega]2 - 20*y^6*\[Omega]1^2*\[Omega]2 + \[Omega]2^3 + 
         2*y^3*(11*\[Omega]1^3 - 7*\[Omega]1*\[Omega]2^2) - 
         4*y*(\[Omega]1^3 - \[Omega]1*\[Omega]2^2) + 
         y^5*(-34*\[Omega]1^3 + 8*\[Omega]1*\[Omega]2^2) + 
         y^2*(-20*\[Omega]1^2*\[Omega]2 + 2*\[Omega]2^3)) - 
       qq2^4*(-1 + 2*y^2)*(-8*y^4*\[Omega]1^4 + 4*y^6*\[Omega]1^4 - 
         4*y^5*\[Omega]1^3*\[Omega]2 + \[Omega]2^4 - 4*y*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 + \[Omega]2^2) + 4*y^3*\[Omega]1*\[Omega]2*
          (2*\[Omega]1^2 + \[Omega]2^2) + y^2*(4*\[Omega]1^4 - 
           2*\[Omega]2^4))) + qq1^3*(32*y*(-3 + 2*y^2)*\[Omega]1^11*
        \[Omega]2^2 - 32*qq2*\[Omega]1^8*\[Omega]2*(6*y*\[Omega]1*\[Omega]2 + 
         3*y^3*\[Omega]1*\[Omega]2 - 4*y^5*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2 - 3*y^2*(\[Omega]1^2 - 2*\[Omega]2^2) + 
         2*y^4*(\[Omega]1^2 - 2*\[Omega]2^2)) + qq2^4*(-1 + 2*y^2)*\[Omega]1*
        (4*y^7*\[Omega]1^4 - 4*y^4*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 
           4*\[Omega]2^2) + 4*\[Omega]1*\[Omega]2*(-5*\[Omega]1^2 + 
           \[Omega]2^2) + 2*y^5*(\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2) + 
         8*y^2*(3*\[Omega]1^3*\[Omega]2 - 5*\[Omega]1*\[Omega]2^3) + 
         y*(10*\[Omega]1^4 - 46*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
         2*y^3*(8*\[Omega]1^4 - 12*\[Omega]1^2*\[Omega]2^2 + 
           3*\[Omega]2^4)) - 8*qq2^3*\[Omega]1^3*(-6*\[Omega]1^3*\[Omega]2 - 
         4*y^7*\[Omega]1^2*\[Omega]2^2 + 6*\[Omega]1*\[Omega]2^3 - 
         4*y^4*\[Omega]1*\[Omega]2*(\[Omega]1^2 - 6*\[Omega]2^2) - 
         2*y^6*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 4*\[Omega]2^2) + 
         y^2*(8*\[Omega]1^3*\[Omega]2 - 7*\[Omega]1*\[Omega]2^3) + 
         y^5*(3*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 - 4*\[Omega]2^4) + 
         y*(2*\[Omega]1^4 - 10*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
         y^3*(-5*\[Omega]1^4 + 13*\[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4)) + 
       4*qq2^2*\[Omega]1^5*(8*\[Omega]1^3*\[Omega]2 + 8*y^7*\[Omega]1^2*
          \[Omega]2^2 - 20*\[Omega]1*\[Omega]2^3 + 4*y^2*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - 14*\[Omega]2^2) - 16*y^6*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - 2*\[Omega]2^2) + 8*y^4*(3*\[Omega]1^3*\[Omega]2 - 
           2*\[Omega]1*\[Omega]2^3) + y^3*(-6*\[Omega]1^4 + 
           24*\[Omega]1^2*\[Omega]2^2 - 8*\[Omega]2^4) + 
         4*y^5*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) - 
         y*(17*\[Omega]1^2*\[Omega]2^2 + 6*\[Omega]2^4))) + 
     qq1*qq2^2*(32*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^9*\[Omega]2^4 - 
       32*qq2*\[Omega]1^6*\[Omega]2^3*((2 - 5*y^2 - 8*y^4 + 8*y^6)*
          \[Omega]1^2 + y*(6 + 9*y^2 - 8*y^4)*\[Omega]1*\[Omega]2 + 
         (-1 + 6*y^2 - 4*y^4)*\[Omega]2^2) + 4*qq2^2*\[Omega]1^4*\[Omega]2^2*
        (48*y^7*\[Omega]1^3 - 48*y^6*\[Omega]1^2*\[Omega]2 + 
         4*\[Omega]2*(-4*\[Omega]1^2 + \[Omega]2^2) - 12*y^5*\[Omega]1*
          (5*\[Omega]1^2 + \[Omega]2^2) + y*(12*\[Omega]1^3 - 
           49*\[Omega]1*\[Omega]2^2) - 6*y^3*(\[Omega]1^3 - 
           4*\[Omega]1*\[Omega]2^2) + y^2*(52*\[Omega]1^2*\[Omega]2 - 
           48*\[Omega]2^3) + 8*y^4*(5*\[Omega]1^2*\[Omega]2 + 
           4*\[Omega]2^3)) - 4*qq2^3*\[Omega]1^2*\[Omega]2*
        (16*y^8*\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4 - 
         12*y*\[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2) - 
         4*y^6*(7*\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2) - 
         2*y^5*(9*\[Omega]1^3*\[Omega]2 - 8*\[Omega]1*\[Omega]2^3) + 
         6*y^3*(5*\[Omega]1^3*\[Omega]2 - 3*\[Omega]1*\[Omega]2^3) + 
         4*y^4*(3*\[Omega]1^4 + 13*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 
         y^2*(-42*\[Omega]1^2*\[Omega]2^2 + 8*\[Omega]2^4)) + 
       qq2^4*(-1 + 2*y^2)*(4*y^7*\[Omega]1^5 + 8*y^6*\[Omega]1^4*\[Omega]2 + 
         2*\[Omega]2^5 - 16*y^4*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 
           \[Omega]2^2) - 8*y^5*(\[Omega]1^5 + 2*\[Omega]1^3*\[Omega]2^2) + 
         2*y^3*\[Omega]1*(2*\[Omega]1^4 + 16*\[Omega]1^2*\[Omega]2^2 + 
           \[Omega]2^4) - y*(16*\[Omega]1^3*\[Omega]2^2 + 
           7*\[Omega]1*\[Omega]2^4) + 4*y^2*(2*\[Omega]1^4*\[Omega]2 - 
           4*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5))) + 
     qq1^2*qq2*(32*(1 + 6*y^2 - 4*y^4)*\[Omega]1^10*\[Omega]2^3 + 
       32*qq2*\[Omega]1^7*\[Omega]2^2*(3*\[Omega]1*\[Omega]2 + 
         10*y^2*\[Omega]1*\[Omega]2 - 4*y^6*\[Omega]1*\[Omega]2 + 
         y^5*(8*\[Omega]1^2 - 4*\[Omega]2^2) + 
         y*(2*\[Omega]1^2 + 3*\[Omega]2^2) + y^3*(-13*\[Omega]1^2 + 
           4*\[Omega]2^2)) + 4*qq2^2*\[Omega]1^4*\[Omega]2*
        (-40*y^6*\[Omega]1^4 + 16*y^7*\[Omega]1^3*\[Omega]2 + 
         33*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4 - 4*y*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - 9*\[Omega]2^2) + 8*y^5*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - 6*\[Omega]2^2) - 56*y^3*\[Omega]1*\[Omega]2*
          (\[Omega]1^2 - \[Omega]2^2) - 2*y^2*(11*\[Omega]1^4 + 
           13*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4) + 
         4*y^4*(17*\[Omega]1^4 + 9*\[Omega]1^2*\[Omega]2^2 - 
           2*\[Omega]2^4)) - qq2^4*(-1 + 2*y^2)*(8*y^7*\[Omega]1^5 - 
         6*\[Omega]1^4*\[Omega]2 + 4*y^6*\[Omega]1^4*\[Omega]2 + 
         2*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5 - 12*y^5*\[Omega]1^3*
          (\[Omega]1^2 + \[Omega]2^2) + y^4*(-14*\[Omega]1^4*\[Omega]2 + 
           32*\[Omega]1^2*\[Omega]2^3) + y*(4*\[Omega]1^5 - 
           36*\[Omega]1^3*\[Omega]2^2 - 2*\[Omega]1*\[Omega]2^4) + 
         8*y^3*(6*\[Omega]1^3*\[Omega]2^2 - \[Omega]1*\[Omega]2^4) + 
         2*y^2*(8*\[Omega]1^4*\[Omega]2 - 22*\[Omega]1^2*\[Omega]2^3 - 
           \[Omega]2^5)) + 4*qq2^3*\[Omega]1^2*(-2*\[Omega]1^4*\[Omega]2 + 
         8*y^8*\[Omega]1^4*\[Omega]2 + 13*\[Omega]1^2*\[Omega]2^3 + 
         y^7*(8*\[Omega]1^5 - 4*\[Omega]1^3*\[Omega]2^2) - 
         2*y^5*(7*\[Omega]1^5 + 11*\[Omega]1^3*\[Omega]2^2) - 
         4*y^6*(5*\[Omega]1^4*\[Omega]2 + 4*\[Omega]1^2*\[Omega]2^3) + 
         y^3*(6*\[Omega]1^5 + 39*\[Omega]1^3*\[Omega]2^2 + 
           6*\[Omega]1*\[Omega]2^4) + y*(-25*\[Omega]1^3*\[Omega]2^2 + 
           14*\[Omega]1*\[Omega]2^4) + 2*y^4*(7*\[Omega]1^4*\[Omega]2 + 
           31*\[Omega]1^2*\[Omega]2^3 - 2*\[Omega]2^5) + 
         y^2*(-49*\[Omega]1^2*\[Omega]2^3 + 6*\[Omega]2^5)))))/
   ((qq1 - qq2)^2*qq2*(-1 + y^2)*\[Omega]1^2*
    (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + qq2^2*\[Omega]2^2)^
     2), c2^2*((-256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (qq1^3*(-1 + y^2)^2*\[Omega]1*(\[Omega]1 - y*\[Omega]2)*
        (\[Omega]1^2 - \[Omega]2^2) + qq2^3*(-1 + y^2)^2*\[Omega]1*
        (-\[Omega]1 + y*\[Omega]2)*(\[Omega]1^2 - \[Omega]2^2) + 
       4*qq2*\[Omega]1*\[Omega]2^2*(\[Omega]1^5 - 3*y^3*\[Omega]1^4*
          \[Omega]2 + 2*(-2 + 3*y^2)*\[Omega]1^3*\[Omega]2^2 + 
         y*(1 + y^2)*\[Omega]1^2*\[Omega]2^3 + (1 - 4*y^2)*\[Omega]1*
          \[Omega]2^4 + y*\[Omega]2^5) + qq2^2*(-\[Omega]1^6 + 
         2*y*(1 + y^2)*\[Omega]1^5*\[Omega]2 + (6 - 15*y^2 + 4*y^4)*
          \[Omega]1^4*\[Omega]2^2 - 4*y^3*(-1 + y^2)*\[Omega]1^3*
          \[Omega]2^3 + (-5 + 6*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^4 + 
         2*y*(1 - 3*y^2)*\[Omega]1*\[Omega]2^5 + y^2*\[Omega]2^6) - 
       4*\[Omega]1^2*\[Omega]2^4*(\[Omega]1^4 + 4*(-1 + y^2)*\[Omega]1^2*
          \[Omega]2^2 + 2*y*\[Omega]1*\[Omega]2^3 - \[Omega]2^4 + 
         \[Omega]1^3*(2*y*\[Omega]2 - 4*y^3*\[Omega]2)) - 
       qq1^2*(\[Omega]1^6 + (-10 + 7*y^2 + 8*y^4)*\[Omega]1^4*\[Omega]2^2 - 
         4*y*(-4 + 3*y^2 + y^4)*\[Omega]1^3*\[Omega]2^3 + 
         (1 - 14*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^4 + 
         2*y*(1 + y^2)*\[Omega]1*\[Omega]2^5 - y^2*\[Omega]2^6 + 
         \[Omega]1^5*(2*y*\[Omega]2 - 6*y^3*\[Omega]2) + 
         3*qq2*(-1 + y^2)^2*\[Omega]1*(\[Omega]1 - y*\[Omega]2)*
          (\[Omega]1^2 - \[Omega]2^2)) + 
       qq1*(3*qq2^2*(-1 + y^2)^2*\[Omega]1*(\[Omega]1 - y*\[Omega]2)*
          (\[Omega]1^2 - \[Omega]2^2) - 4*\[Omega]1*\[Omega]2^2*
          (\[Omega]1^5 + y*(2 - 5*y^2)*\[Omega]1^4*\[Omega]2 + 
           2*(-3 + 2*y^2 + 2*y^4)*\[Omega]1^3*\[Omega]2^2 + 
           y*(7 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 - (1 + 2*y^2)*\[Omega]1*
            \[Omega]2^4 + y*\[Omega]2^5) + 2*qq2*(\[Omega]1^6 - 
           4*y^3*\[Omega]1^5*\[Omega]2 + (-8 + 11*y^2 + 2*y^4)*\[Omega]1^4*
            \[Omega]2^2 - 8*y*(-1 + y^2)*\[Omega]1^3*\[Omega]2^3 + 
           (3 - 10*y^2 + 2*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           4*y^3*\[Omega]1*\[Omega]2^5 - y^2*\[Omega]2^6))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-(qq1^3*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
           \[Omega]2 + 2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + 
          y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*
           \[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5)) + 
       qq2^3*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*\[Omega]2 + 
         2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + y*(1 - 5*y^2)*\[Omega]1^2*
          \[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*\[Omega]2^4 + 
         3*y*(-1 + y^2)*\[Omega]2^5) + 4*\[Omega]1^2*\[Omega]2^5*
        (4*\[Omega]1^4*\[Omega]2 - 8*y^3*\[Omega]1^3*\[Omega]2^2 - 
         10*\[Omega]1^2*\[Omega]2^3 - 2*\[Omega]2^5 - 4*y^2*\[Omega]1^2*
          \[Omega]2*(\[Omega]1^2 - 3*\[Omega]2^2) + 
         y*(\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*
            \[Omega]2^4)) - 4*qq2*\[Omega]1*\[Omega]2^3*
        (6*\[Omega]1^5*\[Omega]2 - 8*\[Omega]1^3*\[Omega]2^3 - 
         8*y^4*\[Omega]1^3*\[Omega]2^3 + 4*\[Omega]1*\[Omega]2^5 + 
         5*y^3*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) + 
         y^2*(-7*\[Omega]1^5*\[Omega]2 + 22*\[Omega]1^3*\[Omega]2^3 - 
           9*\[Omega]1*\[Omega]2^5) + y*(\[Omega]1^6 - 9*\[Omega]1^4*
            \[Omega]2^2 - 4*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6)) - 
       qq2^2*\[Omega]2*(-24*y^5*\[Omega]1^3*\[Omega]2^4 + 
         16*y^4*\[Omega]1^2*\[Omega]2^3*(3*\[Omega]1^2 + \[Omega]2^2) - 
         2*(5*\[Omega]1^6*\[Omega]2 - 5*\[Omega]1^4*\[Omega]2^3 + 
           8*\[Omega]1^2*\[Omega]2^5) + y^3*(-29*\[Omega]1^5*\[Omega]2^2 + 
           12*\[Omega]1^3*\[Omega]2^4 - 15*\[Omega]1*\[Omega]2^6) + 
         y*(-\[Omega]1^7 + 32*\[Omega]1^5*\[Omega]2^2 + 17*\[Omega]1^3*
            \[Omega]2^4 + 8*\[Omega]1*\[Omega]2^6) + 
         2*y^2*(6*\[Omega]1^6*\[Omega]2 - 34*\[Omega]1^4*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2^5 + \[Omega]2^7)) + 
       qq1*(-3*qq2^2*(-1 + y^2)*\[Omega]1*(\[Omega]1^5 - 4*y*\[Omega]1^4*
            \[Omega]2 + 2*(-1 + 4*y^2)*\[Omega]1^3*\[Omega]2^2 + 
           y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + (3 - 2*y^2)*\[Omega]1*
            \[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5) + 
         4*\[Omega]1*\[Omega]2^3*(4*\[Omega]1^5*\[Omega]2 - 
           16*\[Omega]1^3*\[Omega]2^3 + 8*y^4*\[Omega]1^3*\[Omega]2^3 - 
           2*\[Omega]1*\[Omega]2^5 - y^3*(7*\[Omega]1^4*\[Omega]2^2 + 
             15*\[Omega]1^2*\[Omega]2^4) + y^2*(-5*\[Omega]1^5*\[Omega]2 + 
             14*\[Omega]1^3*\[Omega]2^3 - 3*\[Omega]1*\[Omega]2^5) + 
           y*(\[Omega]1^6 + 3*\[Omega]1^4*\[Omega]2^2 + 16*\[Omega]1^2*
              \[Omega]2^4 + 2*\[Omega]2^6)) - 2*qq2*\[Omega]2*
          (8*y^5*\[Omega]1^3*\[Omega]2^4 + 4*y^4*\[Omega]1^2*\[Omega]2^3*
            (-5*\[Omega]1^2 + \[Omega]2^2) + 2*\[Omega]1^2*\[Omega]2*
            (4*\[Omega]1^4 - 9*\[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4) + 
           y*(\[Omega]1^7 - 18*\[Omega]1^5*\[Omega]2^2 + 11*\[Omega]1^3*
              \[Omega]2^4 - 2*\[Omega]1*\[Omega]2^6) + 
           3*y^3*(5*\[Omega]1^5*\[Omega]2^2 - 8*\[Omega]1^3*\[Omega]2^4 + 
             3*\[Omega]1*\[Omega]2^6) - 2*y^2*(5*\[Omega]1^6*\[Omega]2 - 
             24*\[Omega]1^4*\[Omega]2^3 + 10*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7))) + qq1^2*(3*qq2*(-1 + y^2)*\[Omega]1*
          (\[Omega]1^5 - 4*y*\[Omega]1^4*\[Omega]2 + 2*(-1 + 4*y^2)*
            \[Omega]1^3*\[Omega]2^2 + y*(1 - 5*y^2)*\[Omega]1^2*\[Omega]2^3 + 
           (3 - 2*y^2)*\[Omega]1*\[Omega]2^4 + 3*y*(-1 + y^2)*\[Omega]2^5) + 
         \[Omega]2*(6*\[Omega]1^6*\[Omega]2 - 26*\[Omega]1^4*\[Omega]2^3 - 
           8*y^5*\[Omega]1^3*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^5 + 
           8*y^4*\[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 + 3*\[Omega]2^2) + 
           y^3*\[Omega]1*\[Omega]2^2*(\[Omega]1^4 - 36*\[Omega]1^2*
              \[Omega]2^2 + 3*\[Omega]2^4) + y*(\[Omega]1^7 - 
             4*\[Omega]1^5*\[Omega]2^2 + 39*\[Omega]1^3*\[Omega]2^4 + 
             4*\[Omega]1*\[Omega]2^6) - 2*y^2*(4*\[Omega]1^6*\[Omega]2 - 
             14*\[Omega]1^4*\[Omega]2^3 + 17*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7)))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*
      \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(qq1^8*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^4*
        (\[Omega]1^5 - 4*y*\[Omega]1^4*\[Omega]2 + 6*y^2*\[Omega]1^3*
          \[Omega]2^2 - y*(1 + 3*y^2)*\[Omega]1^2*\[Omega]2^3 + 
         \[Omega]1*\[Omega]2^4 + y*(-1 + y^2)*\[Omega]2^5) - 
       qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^5*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
        (qq2^4*(-1 + 2*y^2) + 32*\[Omega]1^2*\[Omega]2^6 - 
         32*qq2*\[Omega]1*\[Omega]2^4*(\[Omega]1 + y*\[Omega]2) - 
         8*qq2^3*\[Omega]2*(y*\[Omega]1 - \[Omega]2 + y^2*\[Omega]2) + 
         8*qq2^2*\[Omega]2^2*(\[Omega]1^2 + 4*y*\[Omega]1*\[Omega]2 + 
           (-2 + y^2)*\[Omega]2^2)) - qq1^7*(-1 + 2*y^2)*\[Omega]1^3*
        (qq2*(1 - 3*y^2 + 2*y^4)*(3*\[Omega]1^6 - 8*y*\[Omega]1^5*\[Omega]2 + 
           2*y^2*\[Omega]1^4*\[Omega]2^2 + 3*y*(-1 + 5*y^2)*\[Omega]1^3*
            \[Omega]2^3 + (3 - 4*y^2 - 12*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           y*(1 + 3*y^2)*\[Omega]1*\[Omega]2^5 + 4*y^2*(-1 + y^2)*
            \[Omega]2^6) + \[Omega]2*(-16*y^8*\[Omega]1^2*\[Omega]2^5 - 
           2*\[Omega]1^2*\[Omega]2*(2*\[Omega]1^4 - 2*\[Omega]1^2*
              \[Omega]2^2 + \[Omega]2^4) + y^5*(22*\[Omega]1^5*\[Omega]2^2 - 
             70*\[Omega]1^3*\[Omega]2^4 - 30*\[Omega]1*\[Omega]2^6) + 
           2*y*(\[Omega]1^7 + 9*\[Omega]1^5*\[Omega]2^2 + 3*\[Omega]1^3*
              \[Omega]2^4 + 2*\[Omega]1*\[Omega]2^6) + 
           4*y^7*(7*\[Omega]1^3*\[Omega]2^4 + 4*\[Omega]1*\[Omega]2^6) + 
           y^3*(-29*\[Omega]1^5*\[Omega]2^2 + 32*\[Omega]1^3*\[Omega]2^4 + 
             9*\[Omega]1*\[Omega]2^6) + 2*y^2*(2*\[Omega]1^6*\[Omega]2 - 
             25*\[Omega]1^4*\[Omega]2^3 - 7*\[Omega]1^2*\[Omega]2^5 - 
             2*\[Omega]2^7) - 4*y^6*(8*\[Omega]1^4*\[Omega]2^3 - 
             6*\[Omega]1^2*\[Omega]2^5 + \[Omega]2^7) + 
           y^4*(-8*\[Omega]1^6*\[Omega]2 + 74*\[Omega]1^4*\[Omega]2^3 + 
             12*\[Omega]1^2*\[Omega]2^5 + 8*\[Omega]2^7))) + 
       qq1*qq2^2*\[Omega]2^4*(32*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^5*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         32*qq2*\[Omega]1^3*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*((-1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + 
           y*(-6 - 3*y^2 + 4*y^4)*\[Omega]1*\[Omega]2 + y^2*(3 - 2*y^2)*
            \[Omega]2^2) + qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*
          (-\[Omega]1^5 + 4*y*\[Omega]1^4*\[Omega]2 - 6*y^2*\[Omega]1^3*
            \[Omega]2^2 + y*(1 + 3*y^2)*\[Omega]1^2*\[Omega]2^3 - 
           \[Omega]1*\[Omega]2^4 - y*(-1 + y^2)*\[Omega]2^5) + 
         4*qq2^2*\[Omega]1^2*\[Omega]2^2*(2*(-1 - 6*y^2 + 4*y^4)*
            \[Omega]1^7 + 4*y*(-7 + 4*y^2)*\[Omega]1^6*\[Omega]2 + 
           (5 + 114*y^2 + 80*y^4 - 88*y^6)*\[Omega]1^5*\[Omega]2^2 + 
           4*y*(-25 - 39*y^2 - 10*y^4 + 24*y^6)*\[Omega]1^4*\[Omega]2^3 + 
           (15 + 176*y^2 + 60*y^4 - 144*y^6 + 32*y^8)*\[Omega]1^3*
            \[Omega]2^4 - y*(71 + 18*y^2 - 124*y^4 + 56*y^6)*\[Omega]1^2*
            \[Omega]2^5 + 2*(5 - 3*y^2 - 22*y^4 + 12*y^6)*\[Omega]1*
            \[Omega]2^6 + y*(1 + 8*y^2 - 4*y^4)*\[Omega]2^7) - 
         qq2^4*(-1 + 2*y^2)*((4 + 4*y^2 - 4*y^4)*\[Omega]1^7 + 
           4*y*(-2 - 5*y^2 + 4*y^4)*\[Omega]1^6*\[Omega]2 + 
           8*y^2*(2 + y^2 - 2*y^4)*\[Omega]1^5*\[Omega]2^2 + 
           y*(30 - 81*y^2 + 58*y^4)*\[Omega]1^4*\[Omega]2^3 - 
           2*y^2*(29 - 63*y^2 + 38*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           2*y*(14 - 22*y^2 - 7*y^4 + 14*y^6)*\[Omega]1^2*\[Omega]2^5 + 
           2*(-3 + 3*y^2 + 10*y^4 - 8*y^6)*\[Omega]1*\[Omega]2^6 + 
           y*(4 - 11*y^2 + 6*y^4)*\[Omega]2^7) - 4*qq2^3*\[Omega]1*\[Omega]2*
          (6*\[Omega]1^6*\[Omega]2 + 8*\[Omega]1^4*\[Omega]2^3 + 
           4*\[Omega]1^2*\[Omega]2^5 - 2*\[Omega]2^7 + 32*y^8*\[Omega]1^2*
            \[Omega]2^3*(\[Omega]1^2 + \[Omega]2^2) - 
           8*y^7*(7*\[Omega]1^3*\[Omega]2^4 + 2*\[Omega]1*\[Omega]2^6) + 
           y*(-6*\[Omega]1^7 - 27*\[Omega]1^5*\[Omega]2^2 + 
             17*\[Omega]1*\[Omega]2^6) - 2*y^3*(5*\[Omega]1^7 + 
             7*\[Omega]1^5*\[Omega]2^2 + 5*\[Omega]1^3*\[Omega]2^4 + 
             23*\[Omega]1*\[Omega]2^6) + 2*y^5*(4*\[Omega]1^7 + 
             5*\[Omega]1^5*\[Omega]2^2 + 42*\[Omega]1^3*\[Omega]2^4 + 
             25*\[Omega]1*\[Omega]2^6) + 4*y^4*(8*\[Omega]1^6*\[Omega]2 - 
             \[Omega]1^4*\[Omega]2^3 + 20*\[Omega]1^2*\[Omega]2^5 - 
             3*\[Omega]2^7) - 4*y^6*(6*\[Omega]1^6*\[Omega]2 + 
             11*\[Omega]1^4*\[Omega]2^3 + 20*\[Omega]1^2*\[Omega]2^5 - 
             \[Omega]2^7) + y^2*(14*\[Omega]1^6*\[Omega]2 + 
             11*\[Omega]1^4*\[Omega]2^3 - 50*\[Omega]1^2*\[Omega]2^5 + 
             9*\[Omega]2^7))) + qq1^6*\[Omega]1^2*
        ((-1 + y^2)*(qq2 - 2*qq2*y^2)^2*(3*\[Omega]1^7 + 2*(1 - 13*y^2)*
            \[Omega]1^5*\[Omega]2^2 + y*(-11 + 47*y^2)*\[Omega]1^4*
            \[Omega]2^3 + 3*(1 - 4*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           y*(7 - 7*y^2 - 12*y^4)*\[Omega]1^2*\[Omega]2^5 + 
           2*(1 - 4*y^2 + 6*y^4)*\[Omega]1*\[Omega]2^6 + 
           2*y*(-1 - y^2 + 2*y^4)*\[Omega]2^7) + 4*\[Omega]1^2*\[Omega]2^2*
          (-64*y^9*\[Omega]1^2*\[Omega]2^5 - \[Omega]1*\[Omega]2^2*
            (3*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           4*y^6*(21*\[Omega]1^5*\[Omega]2^2 - 55*\[Omega]1^3*\[Omega]2^4 - 
             30*\[Omega]1*\[Omega]2^6) + y^2*(-6*\[Omega]1^7 + 
             32*\[Omega]1^5*\[Omega]2^2 + 11*\[Omega]1^3*\[Omega]2^4 + 
             3*\[Omega]1*\[Omega]2^6) + 8*y^8*(17*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) + 2*y^4*(2*\[Omega]1^7 - 
             65*\[Omega]1^5*\[Omega]2^2 + 31*\[Omega]1^3*\[Omega]2^4 + 
             27*\[Omega]1*\[Omega]2^6) + y^3*(42*\[Omega]1^6*\[Omega]2 - 
             63*\[Omega]1^4*\[Omega]2^3 - 81*\[Omega]1^2*\[Omega]2^5 - 
             22*\[Omega]2^7) - 4*y^7*(33*\[Omega]1^4*\[Omega]2^3 - 
             11*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7) + 
           y*(-5*\[Omega]1^6*\[Omega]2 + 3*\[Omega]1^4*\[Omega]2^3 + 
             10*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7) + 
           y^5*(-28*\[Omega]1^6*\[Omega]2 + 210*\[Omega]1^4*\[Omega]2^3 + 
             96*\[Omega]1^2*\[Omega]2^5 + 34*\[Omega]2^7)) - 
         qq2*(-1 + 2*y^2)*\[Omega]2*(12*\[Omega]1^7*\[Omega]2 + 
           8*\[Omega]1^3*\[Omega]2^5 + 16*y^9*\[Omega]1^2*\[Omega]2^6 + 
           8*y^2*\[Omega]1*\[Omega]2*(-2*\[Omega]1^6 + 12*\[Omega]1^4*
              \[Omega]2^2 + 9*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) - 
           y*(7*\[Omega]1^8 + 54*\[Omega]1^6*\[Omega]2^2 + 71*\[Omega]1^4*
              \[Omega]2^4 + 12*\[Omega]1^2*\[Omega]2^6) + 
           4*y^4*(4*\[Omega]1^7*\[Omega]2 - 54*\[Omega]1^5*\[Omega]2^3 - 
             52*\[Omega]1^3*\[Omega]2^5 - 9*\[Omega]1*\[Omega]2^7) + 
           16*y^8*(2*\[Omega]1^3*\[Omega]2^5 - \[Omega]1*\[Omega]2^7) + 
           8*y^6*(11*\[Omega]1^5*\[Omega]2^3 + 13*\[Omega]1^3*\[Omega]2^5 + 
             6*\[Omega]1*\[Omega]2^7) + y^5*(-52*\[Omega]1^6*\[Omega]2^2 + 
             44*\[Omega]1^4*\[Omega]2^4 + 124*\[Omega]1^2*\[Omega]2^6 - 
             8*\[Omega]2^8) - 4*y^7*(17*\[Omega]1^4*\[Omega]2^4 + 
             30*\[Omega]1^2*\[Omega]2^6 - \[Omega]2^8) + 
           2*y^3*(\[Omega]1^8 + 55*\[Omega]1^6*\[Omega]2^2 + 
             59*\[Omega]1^4*\[Omega]2^4 - 11*\[Omega]1^2*\[Omega]2^6 + 
             2*\[Omega]2^8))) - qq1^2*qq2*\[Omega]2^3*
        (32*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^6*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         4*qq2^3*\[Omega]1*\[Omega]2*((-4 - 8*y^2 - 8*y^4 + 8*y^6)*
            \[Omega]1^8 - 4*y*(-5 + y^2 - 10*y^4 + 6*y^6)*\[Omega]1^7*
            \[Omega]2 + (7 - 69*y^2 + 112*y^4 - 56*y^6)*\[Omega]1^6*
            \[Omega]2^2 + y*(-52 + 147*y^2 - 286*y^4 + 100*y^6 + 32*y^8)*
            \[Omega]1^5*\[Omega]2^3 + (25 + 46*y^2 - 188*y^4 + 400*y^6 - 
             208*y^8)*\[Omega]1^4*\[Omega]2^4 + y*(-63 + 53*y^2 + 144*y^4 - 
             316*y^6 + 144*y^8)*\[Omega]1^3*\[Omega]2^5 - 
           2*(-9 + 4*y^2 + 67*y^4 - 110*y^6 + 44*y^8)*\[Omega]1^2*
            \[Omega]2^6 + y*(-9 + 56*y^2 - 86*y^4 + 40*y^6)*\[Omega]1*
            \[Omega]2^7 - y^2*(1 - 2*y^2)^2*\[Omega]2^8) - 
         32*qq2*\[Omega]1^4*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*(-3*\[Omega]1*\[Omega]2 - 
           10*y^2*\[Omega]1*\[Omega]2 + 4*y^6*\[Omega]1*\[Omega]2 + 
           4*y^5*(\[Omega]1^2 - 2*\[Omega]2^2) - y*(3*\[Omega]1^2 + 
             2*\[Omega]2^2) + y^3*(-4*\[Omega]1^2 + 13*\[Omega]2^2)) + 
         qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*(-3*\[Omega]1*\[Omega]2*
            (\[Omega]1^4 + \[Omega]2^4) + 4*y^4*(3*\[Omega]1^3*\[Omega]2^3 - 
             \[Omega]1*\[Omega]2^5) + 2*y^2*(8*\[Omega]1^5*\[Omega]2 - 
             7*\[Omega]1^3*\[Omega]2^3 + 2*\[Omega]1*\[Omega]2^5) - 
           3*y^3*(8*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6) + y*(-4*\[Omega]1^6 + 12*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4 + 3*\[Omega]2^6)) + 
         4*qq2^2*\[Omega]1^2*\[Omega]2^2*(32*y^9*\[Omega]1^4*\[Omega]2^4 - 
           4*\[Omega]1*\[Omega]2*(5*\[Omega]1^2 - 2*\[Omega]2^2)*
            (\[Omega]1^2 + \[Omega]2^2)^2 + 16*y^6*\[Omega]1*\[Omega]2^3*
            (\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) + 
           32*y^8*(3*\[Omega]1^5*\[Omega]2^3 - 2*\[Omega]1^3*\[Omega]2^5) + 
           y*(-6*\[Omega]1^8 + 55*\[Omega]1^6*\[Omega]2^2 + 
             12*\[Omega]1^4*\[Omega]2^4 - 41*\[Omega]1^2*\[Omega]2^6) - 
           8*y^7*(11*\[Omega]1^6*\[Omega]2^2 + 14*\[Omega]1^4*\[Omega]2^4 - 
             3*\[Omega]1^2*\[Omega]2^6) - 8*y^2*(4*\[Omega]1^7*\[Omega]2 + 
             14*\[Omega]1^5*\[Omega]2^3 - 5*\[Omega]1^3*\[Omega]2^5 - 
             \[Omega]1*\[Omega]2^7) + 8*y^4*(2*\[Omega]1^7*\[Omega]2 - 
             29*\[Omega]1^5*\[Omega]2^3 + 4*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) + 4*y^5*(2*\[Omega]1^8 + 
             8*\[Omega]1^6*\[Omega]2^2 - 9*\[Omega]1^4*\[Omega]2^4 - 
             12*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8) - 
           2*y^3*(4*\[Omega]1^8 - 96*\[Omega]1^6*\[Omega]2^2 - 
             87*\[Omega]1^4*\[Omega]2^4 + 26*\[Omega]1^2*\[Omega]2^6 + 
             3*\[Omega]2^8)) - qq2^4*(-1 + 2*y^2)*
          (112*y^8*\[Omega]1^3*\[Omega]2^5 + 8*y^2*\[Omega]1*\[Omega]2*
            (-5*\[Omega]1^6 + 20*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]1^2*\[Omega]2^4 + 4*\[Omega]2^6) - 
           8*y^7*(2*\[Omega]1^6*\[Omega]2^2 + 39*\[Omega]1^4*\[Omega]2^4 + 
             5*\[Omega]1^2*\[Omega]2^6) + 4*(4*\[Omega]1^7*\[Omega]2 + 
             5*\[Omega]1^5*\[Omega]2^3 + 4*\[Omega]1^3*\[Omega]2^5 - 
             2*\[Omega]1*\[Omega]2^7) + 8*y^6*(2*\[Omega]1^7*\[Omega]2 + 
             32*\[Omega]1^5*\[Omega]2^3 - 17*\[Omega]1^3*\[Omega]2^5 + 
             3*\[Omega]1*\[Omega]2^7) - 4*y^4*(97*\[Omega]1^5*\[Omega]2^3 + 
             5*\[Omega]1^3*\[Omega]2^5 + 11*\[Omega]1*\[Omega]2^7) + 
           2*y^3*(69*\[Omega]1^6*\[Omega]2^2 - 107*\[Omega]1^4*\[Omega]2^4 + 
             \[Omega]1^2*\[Omega]2^6 - 5*\[Omega]2^8) + 
           y*(10*\[Omega]1^8 - 71*\[Omega]1^6*\[Omega]2^2 - 
             20*\[Omega]1^4*\[Omega]2^4 - 3*\[Omega]1^2*\[Omega]2^6 + 
             4*\[Omega]2^8) + y^5*(-4*\[Omega]1^8 - 74*\[Omega]1^6*
              \[Omega]2^2 + 532*\[Omega]1^4*\[Omega]2^4 + 50*\[Omega]1^2*
              \[Omega]2^6 + 4*\[Omega]2^8))) + qq1^5*\[Omega]1*
        (4*\[Omega]1^4*\[Omega]2^4*((2 - 36*y^2 + 24*y^4)*\[Omega]1^6 - 
           4*y*(9 - 59*y^2 + 38*y^4)*\[Omega]1^5*\[Omega]2 + 
           (-1 + 94*y^2 - 556*y^4 + 368*y^6)*\[Omega]1^4*\[Omega]2^2 + 
           y*(-47 + 46*y^2 + 508*y^4 - 408*y^6)*\[Omega]1^3*\[Omega]2^3 + 
           (-5 + 136*y^2 - 332*y^4 - 48*y^6 + 192*y^8)*\[Omega]1^2*
            \[Omega]2^4 - y*(11 + 80*y^2 - 300*y^4 + 192*y^6)*\[Omega]1*
            \[Omega]2^5 + 2*(-2 + 21*y^2 - 44*y^4 + 24*y^6)*\[Omega]2^6) - 
         qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*(\[Omega]1^8 + 8*y*\[Omega]1^7*
            \[Omega]2 + 6*(1 - 5*y^2)*\[Omega]1^6*\[Omega]2^2 + 
           21*y*(-1 + y^2)*\[Omega]1^5*\[Omega]2^3 + (1 + 8*y^2 + 36*y^4)*
            \[Omega]1^4*\[Omega]2^4 + y*(5 - 5*y^2 - 36*y^4)*\[Omega]1^3*
            \[Omega]2^5 + 2*(3 - 2*y^2)*\[Omega]1^2*\[Omega]2^6 + 
           2*y*(-1 - 3*y^2 + 6*y^4)*\[Omega]1*\[Omega]2^7 + 
           4*y^2*(-1 + y^2)*\[Omega]2^8) + qq2^2*(-1 + 2*y^2)*\[Omega]1*
          \[Omega]2*(8*\[Omega]1^7*\[Omega]2 + 6*\[Omega]1^5*\[Omega]2^3 - 
           14*\[Omega]1^3*\[Omega]2^5 + 48*y^9*\[Omega]1^2*\[Omega]2^6 - 
           2*\[Omega]1*\[Omega]2^7 - 32*y^8*(2*\[Omega]1^3*\[Omega]2^5 + 
             3*\[Omega]1*\[Omega]2^7) - 2*y^2*(10*\[Omega]1^7*\[Omega]2 + 
             9*\[Omega]1^5*\[Omega]2^3 - 25*\[Omega]1^3*\[Omega]2^5 + 
             14*\[Omega]1*\[Omega]2^7) + y^4*(8*\[Omega]1^7*\[Omega]2 + 
             8*\[Omega]1^5*\[Omega]2^3 - 52*\[Omega]1^3*\[Omega]2^5 + 
             26*\[Omega]1*\[Omega]2^7) + y^6*(-48*\[Omega]1^5*\[Omega]2^3 + 
             128*\[Omega]1^3*\[Omega]2^5 + 84*\[Omega]1*\[Omega]2^7) + 
           y^3*(4*\[Omega]1^8 + 81*\[Omega]1^6*\[Omega]2^2 + 
             286*\[Omega]1^4*\[Omega]2^4 - 69*\[Omega]1^2*\[Omega]2^6 - 
             2*\[Omega]2^8) + 4*y^7*(33*\[Omega]1^4*\[Omega]2^4 + 
             4*\[Omega]1^2*\[Omega]2^6 + 4*\[Omega]2^8) + 
           y*(-8*\[Omega]1^8 - 30*\[Omega]1^6*\[Omega]2^2 - 
             84*\[Omega]1^4*\[Omega]2^4 + 36*\[Omega]1^2*\[Omega]2^6 + 
             4*\[Omega]2^8) - 2*y^5*(3*\[Omega]1^6*\[Omega]2^2 + 
             175*\[Omega]1^4*\[Omega]2^4 + 19*\[Omega]1^2*\[Omega]2^6 + 
             6*\[Omega]2^8)) + 4*qq2*\[Omega]1^2*\[Omega]2^2*
          (64*y^10*\[Omega]1^2*\[Omega]2^6 - 32*y^9*\[Omega]1*\[Omega]2^5*
            (\[Omega]1^2 + 2*\[Omega]2^2) + 2*\[Omega]1^2*\[Omega]2^2*
            (5*\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4) + 
           y^2*(12*\[Omega]1^8 - 69*\[Omega]1^6*\[Omega]2^2 - 
             28*\[Omega]1^4*\[Omega]2^4 + 5*\[Omega]1^2*\[Omega]2^6) + 
           y^5*(36*\[Omega]1^7*\[Omega]2 - 210*\[Omega]1^5*\[Omega]2^3 - 
             304*\[Omega]1^3*\[Omega]2^5 - 82*\[Omega]1*\[Omega]2^7) + 
           y*(9*\[Omega]1^7*\[Omega]2 - 26*\[Omega]1^5*\[Omega]2^3 - 
             59*\[Omega]1^3*\[Omega]2^5 - 12*\[Omega]1*\[Omega]2^7) + 
           8*y^7*(10*\[Omega]1^5*\[Omega]2^3 + 21*\[Omega]1^3*\[Omega]2^5 + 
             16*\[Omega]1*\[Omega]2^7) + y^3*(-54*\[Omega]1^7*\[Omega]2 + 
             198*\[Omega]1^5*\[Omega]2^3 + 270*\[Omega]1^3*\[Omega]2^5 + 
             34*\[Omega]1*\[Omega]2^7) - 4*y^4*(2*\[Omega]1^8 - 
             30*\[Omega]1^6*\[Omega]2^2 + 54*\[Omega]1^4*\[Omega]2^4 + 
             21*\[Omega]1^2*\[Omega]2^6 - 3*\[Omega]2^8) - 
           16*y^8*(6*\[Omega]1^4*\[Omega]2^4 + 10*\[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8) - 4*y^6*(17*\[Omega]1^6*\[Omega]2^2 - 
             67*\[Omega]1^4*\[Omega]2^4 - 37*\[Omega]1^2*\[Omega]2^6 + 
             7*\[Omega]2^8))) + qq1^3*\[Omega]2^2*
        (32*(1 - 6*y^2 + 4*y^4)*\[Omega]1^7*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         32*qq2*\[Omega]1^5*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*((1 - 6*y^2 + 4*y^4)*\[Omega]1^2 + 
           y*(-6 - 9*y^2 + 8*y^4)*\[Omega]1*\[Omega]2 + 
           (-2 + 5*y^2 + 8*y^4 - 8*y^6)*\[Omega]2^2) - qq2^5*(1 - 2*y^2)^2*
          (-1 + y^2)*((2 + 4*y^2)*\[Omega]1^7 + 4*y*(1 - 4*y^2)*\[Omega]1^6*
            \[Omega]2 + 3*(1 - 12*y^2 + 8*y^4)*\[Omega]1^5*\[Omega]2^2 - 
           2*y*(7 - 31*y^2 + 6*y^4)*\[Omega]1^4*\[Omega]2^3 + 
           2*(1 + 5*y^2 - 18*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           y*(7 - 11*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^5 + 
           3*(1 - 2*y^2)^2*\[Omega]1*\[Omega]2^6 + 3*y*(-1 + y^2)*
            \[Omega]2^7) + 4*qq2^2*\[Omega]1^3*\[Omega]2^2*
          (2*(1 - 6*y^2 + 4*y^4)*\[Omega]1^8 + 4*y*(-11 - 2*y^2 + 4*y^4)*
            \[Omega]1^7*\[Omega]2 + (-27 + 150*y^2 + 148*y^4 - 144*y^6)*
            \[Omega]1^6*\[Omega]2^2 + 8*y*(6 - 30*y^2 + y^4 + 14*y^6)*
            \[Omega]1^5*\[Omega]2^3 + 2*(-31 + 31*y^2 - 26*y^4 - 140*y^6 + 
             64*y^8)*\[Omega]1^4*\[Omega]2^4 - 2*y*(-49 + 52*y^2 - 344*y^4 + 
             144*y^6 + 16*y^8)*\[Omega]1^3*\[Omega]2^5 + 
           (-29 + 38*y^2 - 308*y^4 - 96*y^6 + 160*y^8)*\[Omega]1^2*
            \[Omega]2^6 + 2*y*(3 - 18*y^2 + 128*y^4 - 80*y^6)*\[Omega]1*
            \[Omega]2^7 + 2*y^2*(11 - 34*y^2 + 20*y^4)*\[Omega]2^8) - 
         8*qq2^3*\[Omega]1^2*\[Omega]2*(-5*\[Omega]1^7*\[Omega]2 - 
           8*\[Omega]1^5*\[Omega]2^3 + 5*\[Omega]1^3*\[Omega]2^5 + 
           64*y^10*\[Omega]1^3*\[Omega]2^5 + 4*\[Omega]1*\[Omega]2^7 + 
           y^2*\[Omega]1*\[Omega]2*(17*\[Omega]1^6 - 41*\[Omega]1^4*
              \[Omega]2^2 - 33*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) - 
           16*y^9*(5*\[Omega]1^4*\[Omega]2^4 + 3*\[Omega]1^2*\[Omega]2^6) + 
           8*y^8*(13*\[Omega]1^5*\[Omega]2^3 - 14*\[Omega]1^3*\[Omega]2^5 + 
             6*\[Omega]1*\[Omega]2^7) + y^4*(-8*\[Omega]1^7*\[Omega]2 + 
             82*\[Omega]1^5*\[Omega]2^3 + 50*\[Omega]1^3*\[Omega]2^5 + 
             16*\[Omega]1*\[Omega]2^7) - 2*y^6*(95*\[Omega]1^5*\[Omega]2^3 - 
             10*\[Omega]1^3*\[Omega]2^5 + 31*\[Omega]1*\[Omega]2^7) + 
           y^7*(-52*\[Omega]1^6*\[Omega]2^2 + 124*\[Omega]1^4*\[Omega]2^4 + 
             48*\[Omega]1^2*\[Omega]2^6 - 8*\[Omega]2^8) + 
           y*(-3*\[Omega]1^8 + 25*\[Omega]1^6*\[Omega]2^2 + 
             23*\[Omega]1^4*\[Omega]2^4 - 3*\[Omega]1^2*\[Omega]2^6 - 
             2*\[Omega]2^8) + y^3*(-5*\[Omega]1^8 - 61*\[Omega]1^6*
              \[Omega]2^2 + 2*\[Omega]1^4*\[Omega]2^4 - 35*\[Omega]1^2*
              \[Omega]2^6 + 3*\[Omega]2^8) + y^5*(4*\[Omega]1^8 + 
             111*\[Omega]1^6*\[Omega]2^2 - 29*\[Omega]1^4*\[Omega]2^4 + 
             29*\[Omega]1^2*\[Omega]2^6 + 5*\[Omega]2^8)) - 
         qq2^4*(-1 + 2*y^2)*(112*y^9*\[Omega]1^4*\[Omega]2^5 + 
           2*\[Omega]1*\[Omega]2^2*(5*\[Omega]1^6 + 20*\[Omega]1^4*
              \[Omega]2^2 + 9*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) + 
           y^8*(-304*\[Omega]1^5*\[Omega]2^4 + 32*\[Omega]1^3*\[Omega]2^6) + 
           y*(32*\[Omega]1^8*\[Omega]2 - 34*\[Omega]1^6*\[Omega]2^3 - 
             34*\[Omega]1^4*\[Omega]2^5 - 34*\[Omega]1^2*\[Omega]2^7) + 
           4*y^7*(58*\[Omega]1^6*\[Omega]2^3 - 96*\[Omega]1^4*\[Omega]2^5 + 
             5*\[Omega]1^2*\[Omega]2^7) + 2*y^2*(6*\[Omega]1^9 - 
             56*\[Omega]1^7*\[Omega]2^2 + 30*\[Omega]1^5*\[Omega]2^4 + 
             15*\[Omega]1^3*\[Omega]2^6 + 13*\[Omega]1*\[Omega]2^8) - 
           2*y^4*(4*\[Omega]1^9 - 73*\[Omega]1^7*\[Omega]2^2 + 
             236*\[Omega]1^5*\[Omega]2^4 + 22*\[Omega]1^3*\[Omega]2^6 + 
             30*\[Omega]1*\[Omega]2^8) + y^6*(-96*\[Omega]1^7*\[Omega]2^2 + 
             712*\[Omega]1^5*\[Omega]2^4 - 44*\[Omega]1^3*\[Omega]2^6 + 
             32*\[Omega]1*\[Omega]2^8) + y^5*(32*\[Omega]1^8*\[Omega]2 - 
             416*\[Omega]1^6*\[Omega]2^3 + 398*\[Omega]1^4*\[Omega]2^5 - 
             54*\[Omega]1^2*\[Omega]2^7 - 2*\[Omega]2^9) + 
           y^3*(-56*\[Omega]1^8*\[Omega]2 + 262*\[Omega]1^6*\[Omega]2^3 - 
             141*\[Omega]1^4*\[Omega]2^5 + 90*\[Omega]1^2*\[Omega]2^7 + 
             \[Omega]2^9))) - qq1^4*\[Omega]2*(-32*\[Omega]1^6*\[Omega]2^5*
          ((1 - 9*y^2 + 6*y^4)*\[Omega]1 + y*(-4 + 13*y^2 - 8*y^4)*\[Omega]2)*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         4*qq2*\[Omega]1^4*\[Omega]2^3*(4*(1 - 12*y^2 + 8*y^4)*\[Omega]1^7 + 
           y*(-61 + 200*y^2 - 124*y^4)*\[Omega]1^6*\[Omega]2 + 
           8*(-1 + 19*y^2 - 15*y^4 + 8*y^6)*\[Omega]1^5*\[Omega]2^2 + 
           2*y*(-17 - 85*y^2 - 162*y^4 + 128*y^6)*\[Omega]1^4*\[Omega]2^3 - 
           4*(7 - 32*y^2 - 76*y^4 - 68*y^6 + 88*y^8)*\[Omega]1^3*
            \[Omega]2^4 + y*(47 - 196*y^2 - 220*y^4 - 16*y^6 + 192*y^8)*
            \[Omega]1^2*\[Omega]2^5 - 8*(2 - y^2 - 6*y^4 - 26*y^6 + 24*y^8)*
            \[Omega]1*\[Omega]2^6 + 6*y*(2 - y^2 - 10*y^4 + 8*y^6)*
            \[Omega]2^7) + qq2^4*(1 - 2*y^2)^2*(-1 + y^2)*
          (-(\[Omega]1*\[Omega]2*(6*\[Omega]1^6 + \[Omega]1^4*\[Omega]2^2 + 
              6*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)) + 
           12*y^5*(3*\[Omega]1^4*\[Omega]2^4 - \[Omega]1^2*\[Omega]2^6) - 
           4*y^4*(15*\[Omega]1^5*\[Omega]2^3 - 8*\[Omega]1^3*\[Omega]2^5 + 
             3*\[Omega]1*\[Omega]2^7) + 2*y^2*(2*\[Omega]1^7*\[Omega]2 + 
             8*\[Omega]1^5*\[Omega]2^3 - \[Omega]1^3*\[Omega]2^5 + 
             6*\[Omega]1*\[Omega]2^7) + y^3*(24*\[Omega]1^6*\[Omega]2^2 - 
             42*\[Omega]1^4*\[Omega]2^4 + 9*\[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8) + y*(-4*\[Omega]1^8 + 12*\[Omega]1^6*\[Omega]2^2 + 
             6*\[Omega]1^4*\[Omega]2^4 - 5*\[Omega]1^2*\[Omega]2^6 + 
             \[Omega]2^8)) - qq2^3*(-1 + 2*y^2)*\[Omega]1*
          (-4*\[Omega]1^6*\[Omega]2^3 + 40*\[Omega]1^4*\[Omega]2^5 - 
           224*y^8*\[Omega]1^4*\[Omega]2^5 + 80*y^9*\[Omega]1^3*\[Omega]2^6 + 
           4*\[Omega]1^2*\[Omega]2^7 - 8*y^6*\[Omega]2^3*(\[Omega]1^6 - 
             55*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6) + 4*y^2*(5*\[Omega]1^8*\[Omega]2 - 
             \[Omega]1^6*\[Omega]2^3 - 16*\[Omega]1^4*\[Omega]2^5 + 
             2*\[Omega]1^2*\[Omega]2^7) + 2*y^5*(6*\[Omega]1^7*\[Omega]2^2 - 
             \[Omega]1^5*\[Omega]2^4 + 32*\[Omega]1^3*\[Omega]2^6 - 
             57*\[Omega]1*\[Omega]2^8) - 2*y^3*(\[Omega]1^9 + 
             28*\[Omega]1^7*\[Omega]2^2 + 15*\[Omega]1^5*\[Omega]2^4 - 
             20*\[Omega]1^3*\[Omega]2^6 - 26*\[Omega]1*\[Omega]2^8) + 
           y*(3*\[Omega]1^9 + 16*\[Omega]1^7*\[Omega]2^2 + 45*\[Omega]1^5*
              \[Omega]2^4 - 34*\[Omega]1^3*\[Omega]2^6 - 10*\[Omega]1*
              \[Omega]2^8) + 4*y^7*(19*\[Omega]1^5*\[Omega]2^4 - 
             48*\[Omega]1^3*\[Omega]2^6 + 19*\[Omega]1*\[Omega]2^8) - 
           4*y^4*(2*\[Omega]1^8*\[Omega]2 + 2*\[Omega]1^6*\[Omega]2^3 + 
             57*\[Omega]1^4*\[Omega]2^5 - 10*\[Omega]1^2*\[Omega]2^7 - 
             \[Omega]2^9)) + 4*qq2^2*\[Omega]1^2*\[Omega]2*
          (11*\[Omega]1^7*\[Omega]2^2 + 22*\[Omega]1^5*\[Omega]2^4 + 
           \[Omega]1^3*\[Omega]2^6 + 64*y^10*\[Omega]1^3*\[Omega]2^6 - 
           2*\[Omega]1*\[Omega]2^8 - 80*y^9*\[Omega]1^2*\[Omega]2^5*
            (2*\[Omega]1^2 + \[Omega]2^2) + y*(10*\[Omega]1^8*\[Omega]2 - 
             31*\[Omega]1^6*\[Omega]2^3 - 66*\[Omega]1^4*\[Omega]2^5 - 
             5*\[Omega]1^2*\[Omega]2^7) + 8*y^8*(3*\[Omega]1^5*\[Omega]2^4 + 
             2*\[Omega]1^3*\[Omega]2^6 - \[Omega]1*\[Omega]2^8) + 
           y^2*(6*\[Omega]1^9 - 69*\[Omega]1^7*\[Omega]2^2 - 
             32*\[Omega]1^5*\[Omega]2^4 + 37*\[Omega]1^3*\[Omega]2^6 + 
             2*\[Omega]1*\[Omega]2^8) + 4*y^6*(8*\[Omega]1^7*\[Omega]2^2 + 
             11*\[Omega]1^5*\[Omega]2^4 - 32*\[Omega]1^3*\[Omega]2^6 + 
             7*\[Omega]1*\[Omega]2^8) - 2*y^4*(2*\[Omega]1^9 + 
             9*\[Omega]1^7*\[Omega]2^2 + 29*\[Omega]1^5*\[Omega]2^4 - 
             31*\[Omega]1^3*\[Omega]2^6 + 7*\[Omega]1*\[Omega]2^8) + 
           y^3*(-2*\[Omega]1^8*\[Omega]2 + 183*\[Omega]1^6*\[Omega]2^3 + 
             184*\[Omega]1^4*\[Omega]2^5 - 3*\[Omega]1^2*\[Omega]2^7 + 
             6*\[Omega]2^9) - 2*y^5*(31*\[Omega]1^6*\[Omega]2^3 + 
             197*\[Omega]1^4*\[Omega]2^5 + 15*\[Omega]1^2*\[Omega]2^7 + 
             7*\[Omega]2^9) + y^7*(-36*\[Omega]1^6*\[Omega]2^3 + 
             384*\[Omega]1^4*\[Omega]2^5 + 92*\[Omega]1^2*\[Omega]2^7 + 
             8*\[Omega]2^9)))))/(qq1*(qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*
      \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)) + 
  c1^2*((-256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (2*qq1^3*(-1 + y^2)^2*\[Omega]1^2*(-(y*\[Omega]1) + \[Omega]2)^2 - 
       2*qq2^3*(-1 + y^2)^2*\[Omega]1^2*(-(y*\[Omega]1) + \[Omega]2)^2 - 
       qq1^2*(y*\[Omega]1 - \[Omega]2)*(5*y*\[Omega]1^5 - 4*y^3*\[Omega]1^5 + 
         6*qq2*(-1 + y^2)^2*\[Omega]1^2*(y*\[Omega]1 - \[Omega]2) - 
         11*\[Omega]1^4*\[Omega]2 + 12*y^2*\[Omega]1^4*\[Omega]2 - 
         4*y^4*\[Omega]1^4*\[Omega]2 + 2*y*\[Omega]1^3*\[Omega]2^2 + 
         2*\[Omega]1^2*\[Omega]2^3 - 3*y*\[Omega]1*\[Omega]2^4 + 
         \[Omega]2^5) - 4*\[Omega]1^4*\[Omega]2^2*(\[Omega]1^4 + 
         4*(-1 + y^2)*\[Omega]1^2*\[Omega]2^2 + 2*y*\[Omega]1*\[Omega]2^3 - 
         \[Omega]2^4 + \[Omega]1^3*(2*y*\[Omega]2 - 4*y^3*\[Omega]2)) + 
       4*qq2*\[Omega]1^2*\[Omega]2*(-2*\[Omega]1^4*\[Omega]2 - 
         6*y^4*\[Omega]1^4*\[Omega]2 + 10*y^3*\[Omega]1^3*\[Omega]2^2 + 
         5*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5 + 
         y^2*(5*\[Omega]1^4*\[Omega]2 - 3*\[Omega]1^2*\[Omega]2^3) + 
         y*(\[Omega]1^5 - 8*\[Omega]1^3*\[Omega]2^2 - 3*\[Omega]1*
            \[Omega]2^4)) + qq2^2*(12*y^5*\[Omega]1^5*\[Omega]2 - 
         7*\[Omega]1^4*\[Omega]2^2 - 24*y^4*\[Omega]1^4*\[Omega]2^2 + 
         6*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6 - 16*y^3*\[Omega]1^3*
          \[Omega]2*(\[Omega]1^2 - \[Omega]2^2) - y^2*\[Omega]1^2*
          (\[Omega]1^4 - 26*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
         4*y*(2*\[Omega]1^5*\[Omega]2 - 4*\[Omega]1^3*\[Omega]2^3 - 
           \[Omega]1*\[Omega]2^5)) + 2*qq1*(3*qq2^2*(-1 + y^2)^2*\[Omega]1^2*
          (-(y*\[Omega]1) + \[Omega]2)^2 + 2*\[Omega]1^2*\[Omega]2*
          (4*\[Omega]1^4*\[Omega]2 + 2*y^4*\[Omega]1^4*\[Omega]2 - 
           3*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5 + 
           2*y^3*(\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2) + 
           y^2*(-3*\[Omega]1^4*\[Omega]2 + \[Omega]1^2*\[Omega]2^3) + 
           y*(-3*\[Omega]1^5 + 2*\[Omega]1^3*\[Omega]2^2 + 
             3*\[Omega]1*\[Omega]2^4)) - qq2*(8*y^5*\[Omega]1^5*\[Omega]2 - 
           9*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4 + 
           \[Omega]2^6 + 8*y^3*\[Omega]1^3*\[Omega]2*(-2*\[Omega]1^2 + 
             \[Omega]2^2) + 2*y^4*(\[Omega]1^6 - 7*\[Omega]1^4*\[Omega]2^2) + 
           y^2*(-3*\[Omega]1^6 + 18*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]1^2*\[Omega]2^4) + 4*y*(3*\[Omega]1^5*\[Omega]2 - 
             2*\[Omega]1^3*\[Omega]2^3 - \[Omega]1*\[Omega]2^5)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*qq2*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^6 - y^3*\[Omega]1^5*
          \[Omega]2 - 2*(3 - 9*y^2 + 8*y^4)*\[Omega]1^4*\[Omega]2^2 + 
         3*y*(-7 + 9*y^2)*\[Omega]1^3*\[Omega]2^3 + (13 - 12*y^2)*\[Omega]1^2*
          \[Omega]2^4 - 5*y*\[Omega]1*\[Omega]2^5 + 2*\[Omega]2^6) + 
       qq1^3*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
         6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
           5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
           11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
       qq2^3*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
         6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
           5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
           11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
           2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
       4*\[Omega]1^4*\[Omega]2^3*(4*\[Omega]1^4*\[Omega]2 - 
         8*y^3*\[Omega]1^3*\[Omega]2^2 - 10*\[Omega]1^2*\[Omega]2^3 - 
         2*\[Omega]2^5 - 4*y^2*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 
           3*\[Omega]2^2) + y*(\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           3*\[Omega]1*\[Omega]2^4)) + qq2^2*\[Omega]2*
        (40*y^5*\[Omega]1^5*\[Omega]2^2 - 8*y^4*\[Omega]1^4*\[Omega]2*
          (\[Omega]1^2 + 9*\[Omega]2^2) + y^3*(3*\[Omega]1^7 - 
           52*\[Omega]1^5*\[Omega]2^2 + 49*\[Omega]1^3*\[Omega]2^4) + 
         2*y^2*(4*\[Omega]1^6*\[Omega]2 + 41*\[Omega]1^4*\[Omega]2^3 - 
           5*\[Omega]1^2*\[Omega]2^5) + 2*\[Omega]2*(\[Omega]1^6 - 
           10*\[Omega]1^4*\[Omega]2^2 + 8*\[Omega]1^2*\[Omega]2^4 + 
           \[Omega]2^6) - y*(4*\[Omega]1^7 - 15*\[Omega]1^5*\[Omega]2^2 + 
           44*\[Omega]1^3*\[Omega]2^4 + 7*\[Omega]1*\[Omega]2^6)) - 
       qq1^2*(3*qq2*(-1 + y^2)*\[Omega]1^2*(8*y^4*\[Omega]1^2*\[Omega]2^2 - 
           6*\[Omega]2^4 - 3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
             5*\[Omega]2^2) + y*(-(\[Omega]1^3*\[Omega]2) + 
             11*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 - 
             2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) + 
         \[Omega]2*(-16*y^4*\[Omega]1^6*\[Omega]2 - 8*y^5*\[Omega]1^5*
            \[Omega]2^2 + y^3*(\[Omega]1^7 + 60*\[Omega]1^5*\[Omega]2^2 + 
             3*\[Omega]1^3*\[Omega]2^4) + 2*y^2*(6*\[Omega]1^6*\[Omega]2 - 
             13*\[Omega]1^4*\[Omega]2^3 - \[Omega]1^2*\[Omega]2^5) + 
           2*\[Omega]2*(\[Omega]1^6 + 18*\[Omega]1^4*\[Omega]2^2 - 
             2*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) + 
           y*(-55*\[Omega]1^5*\[Omega]2^2 - 8*\[Omega]1^3*\[Omega]2^4 + 
             7*\[Omega]1*\[Omega]2^6))) + 
       qq1*(4*\[Omega]1^2*\[Omega]2^2*((1 - 2*y^2)*\[Omega]1^6 + 
           y*(-12 + 13*y^2)*\[Omega]1^5*\[Omega]2 - 2*(-7 + 5*y^2)*
            \[Omega]1^4*\[Omega]2^2 + y*(1 - 7*y^2)*\[Omega]1^3*\[Omega]2^3 + 
           (-7 + 6*y^2)*\[Omega]1^2*\[Omega]2^4 + 5*y*\[Omega]1*\[Omega]2^5 - 
           2*\[Omega]2^6) + 3*qq2^2*(-1 + y^2)*\[Omega]1^2*
          (8*y^4*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4 - 
           3*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^2 + 5*\[Omega]2^2) + 
           y*(-(\[Omega]1^3*\[Omega]2) + 11*\[Omega]1*\[Omega]2^3) + 
           y^2*(\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 7*\[Omega]2^4)) - 
         2*qq2*\[Omega]2*(24*y^5*\[Omega]1^5*\[Omega]2^2 + 
           4*y^4*\[Omega]1^4*\[Omega]2*(\[Omega]1^2 - 9*\[Omega]2^2) + 
           2*\[Omega]2^3*(-14*\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) - 2*y^2*\[Omega]1^2*\[Omega]2*(\[Omega]1^4 - 
             27*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           y^3*(\[Omega]1^7 - 56*\[Omega]1^5*\[Omega]2^2 + 23*\[Omega]1^3*
              \[Omega]2^4) - y*(2*\[Omega]1^7 - 35*\[Omega]1^5*\[Omega]2^2 + 
             18*\[Omega]1^3*\[Omega]2^4 + 7*\[Omega]1*\[Omega]2^6)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(-(qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*
         \[Omega]2^5*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
         (qq2^4*y^2*(-1 + 2*y^2) + 32*\[Omega]1^4*\[Omega]2^4 + 
          32*qq2*\[Omega]1^2*\[Omega]2^3*(-2*y*\[Omega]1 + \[Omega]2) + 
          4*qq2^3*y*\[Omega]2*(\[Omega]1 - 4*y^2*\[Omega]1 + 2*y*\[Omega]2) + 
          4*qq2^2*\[Omega]2^2*((-1 + 12*y^2)*\[Omega]1^2 - 
            8*y*\[Omega]1*\[Omega]2 + 2*\[Omega]2^2))) + 
       qq1^8*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^5*
        (4*y^4*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4 + 
         y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*\[Omega]2^3) - 
         y^3*(3*\[Omega]1^3*\[Omega]2 + 7*\[Omega]1*\[Omega]2^3) + 
         y^2*(\[Omega]1^4 + 2*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4)) + 
       qq1*qq2^2*\[Omega]2^4*(32*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^7*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         4*qq2^2*\[Omega]1^2*\[Omega]2^2*((4 - 30*y^2 - 64*y^4 + 48*y^6)*
            \[Omega]1^7 + 2*y*(1 + 70*y^2 + 120*y^4 - 96*y^6)*\[Omega]1^6*
            \[Omega]2 + (5 - 100*y^2 - 340*y^4 - 96*y^6 + 192*y^8)*
            \[Omega]1^5*\[Omega]2^2 + y*(17 + 190*y^2 + 332*y^4 - 248*y^6)*
            \[Omega]1^4*\[Omega]2^3 + (1 - 46*y^2 - 124*y^4 + 64*y^6)*
            \[Omega]1^3*\[Omega]2^4 + y*(3 - 64*y^2 + 52*y^4)*\[Omega]1^2*
            \[Omega]2^5 - 2*(1 - 30*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^6 + 
           4*y*(-3 + 2*y^2)*\[Omega]2^7) - 32*qq2*\[Omega]1^4*\[Omega]2^3*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          (8*y^5*\[Omega]1^2 + \[Omega]1*\[Omega]2 + 6*y^2*\[Omega]1*
            \[Omega]2 - 4*y^4*\[Omega]1*\[Omega]2 - 
           y^3*(11*\[Omega]1^2 + 2*\[Omega]2^2) + 
           y*(-4*\[Omega]1^2 + 3*\[Omega]2^2)) - qq2^5*(1 - 2*y^2)^2*
          (-1 + y^2)*\[Omega]1*(4*y^4*\[Omega]1^2*\[Omega]2^2 - 
           2*\[Omega]2^4 + y*(-(\[Omega]1^3*\[Omega]2) + 3*\[Omega]1*
              \[Omega]2^3) - y^3*(3*\[Omega]1^3*\[Omega]2 + 
             7*\[Omega]1*\[Omega]2^3) + y^2*(\[Omega]1^4 + 2*\[Omega]1^2*
              \[Omega]2^2 + 3*\[Omega]2^4)) - 4*qq2^3*\[Omega]1^2*\[Omega]2*
          (64*y^9*\[Omega]1^4*\[Omega]2^2 - 8*y^8*\[Omega]1^3*\[Omega]2*
            (8*\[Omega]1^2 + \[Omega]2^2) - \[Omega]1*\[Omega]2*
            (3*\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4) + 
           4*y^7*(4*\[Omega]1^6 - 25*\[Omega]1^4*\[Omega]2^2 - 
             25*\[Omega]1^2*\[Omega]2^4) + 2*y^4*(5*\[Omega]1^5*\[Omega]2 + 
             7*\[Omega]1^3*\[Omega]2^3 - 67*\[Omega]1*\[Omega]2^5) + 
           4*y^6*(25*\[Omega]1^5*\[Omega]2 + 7*\[Omega]1^3*\[Omega]2^3 + 
             20*\[Omega]1*\[Omega]2^5) + y^2*(8*\[Omega]1^5*\[Omega]2 + 
             23*\[Omega]1^3*\[Omega]2^3 + 49*\[Omega]1*\[Omega]2^5) - 
           y^3*(10*\[Omega]1^6 + 71*\[Omega]1^4*\[Omega]2^2 + 
             83*\[Omega]1^2*\[Omega]2^4 - 24*\[Omega]2^6) + 
           y*(4*\[Omega]1^6 + 14*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*
              \[Omega]2^4 - 5*\[Omega]2^6) - 2*y^5*(11*\[Omega]1^6 - 
             6*\[Omega]1^4*\[Omega]2^2 - 85*\[Omega]1^2*\[Omega]2^4 + 
             8*\[Omega]2^6)) + qq2^4*(-1 + 2*y^2)*
          (16*y^8*\[Omega]1^5*\[Omega]2^2 + y^7*(-16*\[Omega]1^6*\[Omega]2 + 
             52*\[Omega]1^4*\[Omega]2^3) - 2*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^4 - 2*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           4*y^6*(\[Omega]1^7 - 16*\[Omega]1^5*\[Omega]2^2 - 
             20*\[Omega]1^3*\[Omega]2^4) + y^5*(32*\[Omega]1^6*\[Omega]2 - 
             78*\[Omega]1^4*\[Omega]2^3 + 44*\[Omega]1^2*\[Omega]2^5) + 
           2*y^3*\[Omega]2*(-6*\[Omega]1^6 + 4*\[Omega]1^4*\[Omega]2^2 - 
             29*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) - 
           2*y^2*(2*\[Omega]1^7 + 15*\[Omega]1^5*\[Omega]2^2 + 
             27*\[Omega]1^3*\[Omega]2^4 - 8*\[Omega]1*\[Omega]2^6) - 
           2*y^4*(2*\[Omega]1^7 - 36*\[Omega]1^5*\[Omega]2^2 - 
             69*\[Omega]1^3*\[Omega]2^4 + 8*\[Omega]1*\[Omega]2^6) + 
           y*(8*\[Omega]1^6*\[Omega]2 + 11*\[Omega]1^4*\[Omega]2^3 + 
             16*\[Omega]1^2*\[Omega]2^5 - \[Omega]2^7))) - 
       qq1^7*(-1 + 2*y^2)*\[Omega]1^3*(qq2*(1 - 3*y^2 + 2*y^4)*\[Omega]1*
          (16*y^5*\[Omega]1^2*\[Omega]2^3 - 6*\[Omega]1*\[Omega]2^4 - 
           28*y^4*\[Omega]1*\[Omega]2^4 + y^2*(3*\[Omega]1^5 + 
             2*\[Omega]1^3*\[Omega]2^2 + 21*\[Omega]1*\[Omega]2^4) + 
           y*(-3*\[Omega]1^4*\[Omega]2 + 9*\[Omega]1^2*\[Omega]2^3 - 
             8*\[Omega]2^5) + y^3*(-5*\[Omega]1^4*\[Omega]2 - 
             13*\[Omega]1^2*\[Omega]2^3 + 12*\[Omega]2^5)) - 
         \[Omega]2*(4*y^7*\[Omega]1^5*\[Omega]2^2 + 
           4*y^6*(2*\[Omega]1^6*\[Omega]2 + 3*\[Omega]1^4*\[Omega]2^3 + 
             4*\[Omega]1^2*\[Omega]2^5) + 2*\[Omega]2*(\[Omega]1^6 + 
             8*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6) - 2*y^2*\[Omega]2*(\[Omega]1^6 + 
             17*\[Omega]1^4*\[Omega]2^2 - 2*\[Omega]1^2*\[Omega]2^4 + 
             4*\[Omega]2^6) - 2*y^5*(27*\[Omega]1^5*\[Omega]2^2 + 
             10*\[Omega]1^3*\[Omega]2^4 + 8*\[Omega]1*\[Omega]2^6) - 
           y*(21*\[Omega]1^5*\[Omega]2^2 + 24*\[Omega]1^3*\[Omega]2^4 + 
             17*\[Omega]1*\[Omega]2^6) + y^3*(-2*\[Omega]1^7 + 
             60*\[Omega]1^5*\[Omega]2^2 + 48*\[Omega]1^3*\[Omega]2^4 + 
             34*\[Omega]1*\[Omega]2^6) + 2*y^4*(5*\[Omega]1^4*\[Omega]2^3 - 
             16*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7))) + 
       qq1^6*\[Omega]1^2*(-4*\[Omega]1^2*\[Omega]2^2*
          ((-1 + 9*y^2 - 14*y^4 + 8*y^6)*\[Omega]1^7 + 
           y*(1 - 36*y^2 + 58*y^4 - 32*y^6)*\[Omega]1^6*\[Omega]2 + 
           2*(-5 + 31*y^2 - 26*y^4 + 8*y^8)*\[Omega]1^5*\[Omega]2^2 - 
           2*y*(-12 + 65*y^2 - 66*y^4 + 20*y^6)*\[Omega]1^4*\[Omega]2^3 + 
           (-11 + 7*y^2 + 98*y^4 - 120*y^6 + 32*y^8)*\[Omega]1^3*
            \[Omega]2^4 + y*(33 - 92*y^2 + 58*y^4)*\[Omega]1^2*\[Omega]2^5 - 
           2*(3 + y^2 - 16*y^4 + 12*y^6)*\[Omega]1*\[Omega]2^6 + 
           2*y*(3 - 7*y^2 + 4*y^4)*\[Omega]2^7) + (-1 + y^2)*
          (qq2 - 2*qq2*y^2)^2*\[Omega]1*(-6*\[Omega]1^2*\[Omega]2^4 + 
           16*y^6*\[Omega]1^2*\[Omega]2^4 - 4*\[Omega]2^6 + 
           y*(-3*\[Omega]1^5*\[Omega]2 + 7*\[Omega]1^3*\[Omega]2^3 - 
             18*\[Omega]1*\[Omega]2^5) + 4*y^5*(9*\[Omega]1^3*\[Omega]2^3 - 
             7*\[Omega]1*\[Omega]2^5) + y^3*(3*\[Omega]1^5*\[Omega]2 - 
             7*\[Omega]1^3*\[Omega]2^3 + 34*\[Omega]1*\[Omega]2^5) - 
           4*y^4*(5*\[Omega]1^4*\[Omega]2^2 + 17*\[Omega]1^2*\[Omega]2^4 - 
             3*\[Omega]2^6) + y^2*(3*\[Omega]1^6 - 4*\[Omega]1^4*
              \[Omega]2^2 + 49*\[Omega]1^2*\[Omega]2^4 - 2*\[Omega]2^6)) - 
         qq2*(-1 + 2*y^2)*\[Omega]2*(16*y^8*\[Omega]1^5*\[Omega]2^3 + 
           8*y^7*(10*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 + 
             2*\[Omega]1^2*\[Omega]2^6) - 8*y^6*(3*\[Omega]1^7*\[Omega]2 + 
             32*\[Omega]1^5*\[Omega]2^3 - 5*\[Omega]1^3*\[Omega]2^5 + 
             2*\[Omega]1*\[Omega]2^7) + 4*(8*\[Omega]1^5*\[Omega]2^3 + 
             7*\[Omega]1^3*\[Omega]2^5 + 4*\[Omega]1*\[Omega]2^7) - 
           4*y^2*(2*\[Omega]1^7*\[Omega]2 + 42*\[Omega]1^5*\[Omega]2^3 + 
             5*\[Omega]1^3*\[Omega]2^5 + 13*\[Omega]1*\[Omega]2^7) + 
           4*y^4*(11*\[Omega]1^7*\[Omega]2 + 86*\[Omega]1^5*\[Omega]2^3 - 
             10*\[Omega]1^3*\[Omega]2^5 + 14*\[Omega]1*\[Omega]2^7) + 
           y^3*(-19*\[Omega]1^8 + 54*\[Omega]1^6*\[Omega]2^2 - 
             15*\[Omega]1^4*\[Omega]2^4 + 152*\[Omega]1^2*\[Omega]2^6 - 
             8*\[Omega]2^8) + 4*y*(\[Omega]1^8 - 3*\[Omega]1^6*\[Omega]2^2 - 
             3*\[Omega]1^4*\[Omega]2^4 - 15*\[Omega]1^2*\[Omega]2^6 + 
             \[Omega]2^8) + 2*y^5*(5*\[Omega]1^8 - 59*\[Omega]1^6*
              \[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 - 61*\[Omega]1^2*
              \[Omega]2^6 + 2*\[Omega]2^8))) + qq1^2*qq2*\[Omega]2^3*
        (-32*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^8*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         32*qq2*\[Omega]1^5*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*((-2 - 7*y^2 - 8*y^4 + 8*y^6)*
            \[Omega]1^2 + y^3*(11 - 8*y^2)*\[Omega]1*\[Omega]2 + 
           (1 + 6*y^2 - 4*y^4)*\[Omega]2^2) + qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*
          \[Omega]1*(16*y^5*\[Omega]1^3*\[Omega]2^2 - 6*\[Omega]2^5 - 
           4*y^4*(3*\[Omega]1^4*\[Omega]2 + 4*\[Omega]1^2*\[Omega]2^3) + 
           y^3*(4*\[Omega]1^5 - \[Omega]1^3*\[Omega]2^2 - 9*\[Omega]1*
              \[Omega]2^4) + y*(-3*\[Omega]1^3*\[Omega]2^2 + 
             \[Omega]1*\[Omega]2^4) + y^2*(-(\[Omega]1^4*\[Omega]2) + 
             18*\[Omega]1^2*\[Omega]2^3 + 9*\[Omega]2^5)) + 
         4*qq2^3*\[Omega]1^2*\[Omega]2*(64*y^10*\[Omega]1^5*\[Omega]2^2 + 
           32*y^9*\[Omega]1^4*\[Omega]2*(-2*\[Omega]1^2 + \[Omega]2^2) - 
           \[Omega]1*\[Omega]2^2*(5*\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 + 
             7*\[Omega]2^4) + 16*y^8*(\[Omega]1^7 - 4*\[Omega]1^5*
              \[Omega]2^2 - 7*\[Omega]1^3*\[Omega]2^4) + 
           8*y^7*(8*\[Omega]1^6*\[Omega]2 - 11*\[Omega]1^4*\[Omega]2^3 - 
             2*\[Omega]1^2*\[Omega]2^5) - 4*y^6*(3*\[Omega]1^7 + 
             16*\[Omega]1^5*\[Omega]2^2 - 43*\[Omega]1^3*\[Omega]2^4 - 
             22*\[Omega]1*\[Omega]2^6) - 2*y^4*(14*\[Omega]1^7 + 
             \[Omega]1^5*\[Omega]2^2 + 22*\[Omega]1^3*\[Omega]2^4 + 
             87*\[Omega]1*\[Omega]2^6) + y^2*(6*\[Omega]1^7 + 
             5*\[Omega]1^5*\[Omega]2^2 + 62*\[Omega]1^3*\[Omega]2^4 + 
             99*\[Omega]1*\[Omega]2^6) - 2*y^3*(13*\[Omega]1^6*\[Omega]2 + 
             70*\[Omega]1^4*\[Omega]2^3 + 49*\[Omega]1^2*\[Omega]2^5 - 
             20*\[Omega]2^7) + y*(8*\[Omega]1^6*\[Omega]2 + 
             33*\[Omega]1^4*\[Omega]2^3 - 2*\[Omega]1^2*\[Omega]2^5 - 
             15*\[Omega]2^7) + 2*y^5*(41*\[Omega]1^6*\[Omega]2 + 
             74*\[Omega]1^4*\[Omega]2^3 + 37*\[Omega]1^2*\[Omega]2^5 - 
             12*\[Omega]2^7)) - qq2^4*(-1 + 2*y^2)*
          (16*y^9*\[Omega]1^6*\[Omega]2^2 + 16*\[Omega]1^3*\[Omega]2^5 - 
           4*\[Omega]1*\[Omega]2^7 - 16*y^8*\[Omega]1^5*\[Omega]2*
            (\[Omega]1^2 - 10*\[Omega]2^2) + 40*y^6*\[Omega]1^3*\[Omega]2*
            (\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           4*y^7*(\[Omega]1^8 - 30*\[Omega]1^6*\[Omega]2^2 - 
             31*\[Omega]1^4*\[Omega]2^4) + 
           2*y^5*(89*\[Omega]1^6*\[Omega]2^2 + 82*\[Omega]1^4*\[Omega]2^4 - 
             7*\[Omega]1^2*\[Omega]2^6) + 4*y^2*(2*\[Omega]1^7*\[Omega]2 - 
             19*\[Omega]1^5*\[Omega]2^3 - 21*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) - 4*y^4*(6*\[Omega]1^7*\[Omega]2 - 
             47*\[Omega]1^5*\[Omega]2^3 - 12*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) + 2*y*(6*\[Omega]1^6*\[Omega]2^2 + 
             15*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8) + y^3*(-10*\[Omega]1^8 - 63*\[Omega]1^6*
              \[Omega]2^2 - 56*\[Omega]1^4*\[Omega]2^4 + \[Omega]1^2*
              \[Omega]2^6 + 4*\[Omega]2^8)) - 4*qq2^2*\[Omega]1^2*\[Omega]2^2*
          (192*y^9*\[Omega]1^6*\[Omega]2^2 + 4*\[Omega]1*\[Omega]2*
            (4*\[Omega]1^2 - \[Omega]2^2)*(\[Omega]1^2 + \[Omega]2^2)^2 - 
           32*y^8*(6*\[Omega]1^7*\[Omega]2 + 11*\[Omega]1^5*\[Omega]2^3) - 
           20*y^2*\[Omega]1^3*\[Omega]2*(\[Omega]1^4 + 10*\[Omega]1^2*
              \[Omega]2^2 + 13*\[Omega]2^4) + 16*y^7*(3*\[Omega]1^8 + 
             7*\[Omega]1^6*\[Omega]2^2 + 15*\[Omega]1^4*\[Omega]2^4) + 
           32*y^6*(4*\[Omega]1^7*\[Omega]2 + 11*\[Omega]1^5*\[Omega]2^3 - 
             \[Omega]1^3*\[Omega]2^5) + 8*y^4*(40*\[Omega]1^7*\[Omega]2 + 
             49*\[Omega]1^5*\[Omega]2^3 + 18*\[Omega]1^3*\[Omega]2^5) - 
           4*y^5*(11*\[Omega]1^8 + 168*\[Omega]1^6*\[Omega]2^2 + 
             125*\[Omega]1^4*\[Omega]2^4 + 8*\[Omega]1^2*\[Omega]2^6) + 
           y*(-6*\[Omega]1^8 - 35*\[Omega]1^6*\[Omega]2^2 + 
             34*\[Omega]1^4*\[Omega]2^4 + 49*\[Omega]1^2*\[Omega]2^6 - 
             6*\[Omega]2^8) + y^3*(-58*\[Omega]1^8 + 14*\[Omega]1^6*
              \[Omega]2^2 + 290*\[Omega]1^4*\[Omega]2^4 + 42*\[Omega]1^2*
              \[Omega]2^6 + 4*\[Omega]2^8))) - qq1^5*\[Omega]1^2*
        (4*qq2*\[Omega]1*\[Omega]2^2*((-1 + 4*y^2 - 16*y^4 + 8*y^6)*
            \[Omega]1^8 + y*(7 - 30*y^2 + 94*y^4 - 56*y^6)*\[Omega]1^7*
            \[Omega]2 + 2*(8 - 34*y^2 + 73*y^4 - 126*y^6 + 76*y^8)*
            \[Omega]1^6*\[Omega]2^2 + y*(-47 + 65*y^2 + 16*y^4 - 12*y^6 - 
             48*y^8)*\[Omega]1^5*\[Omega]2^3 + (24 + 27*y^2 - 104*y^4 + 
             108*y^6 - 16*y^8)*\[Omega]1^4*\[Omega]2^4 + 
           y*(-64 + 145*y^2 - 218*y^4 + 148*y^6 - 32*y^8)*\[Omega]1^3*
            \[Omega]2^5 + (7 - 15*y^2 + 52*y^4 - 40*y^6)*\[Omega]1^2*
            \[Omega]2^6 + 8*y*(1 - y^2 - 3*y^4 + 3*y^6)*\[Omega]1*
            \[Omega]2^7 + 4*(-1 + y^2 + 2*y^4 - 2*y^6)*\[Omega]2^8) - 
         4*\[Omega]1^3*\[Omega]2^3*(-10*\[Omega]1^6*\[Omega]2 - 
           15*\[Omega]1^4*\[Omega]2^3 + 32*y^8*\[Omega]1^4*\[Omega]2^3 - 
           5*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7 - 24*y^7*\[Omega]1^3*
            \[Omega]2^2*(\[Omega]1^2 - 4*\[Omega]2^2) + 8*y^6*\[Omega]1^2*
            \[Omega]2*(\[Omega]1^4 - 36*\[Omega]1^2*\[Omega]2^2 - 
             11*\[Omega]2^4) + 4*y^5*(51*\[Omega]1^5*\[Omega]2^2 - 
             7*\[Omega]1^3*\[Omega]2^4) + 2*y^3*(2*\[Omega]1^7 - 
             137*\[Omega]1^5*\[Omega]2^2 - 76*\[Omega]1^3*\[Omega]2^4 - 
             4*\[Omega]1*\[Omega]2^6) + y*(-10*\[Omega]1^7 + 
             41*\[Omega]1^5*\[Omega]2^2 + 67*\[Omega]1^3*\[Omega]2^4 + 
             16*\[Omega]1*\[Omega]2^6) + 2*y^2*(45*\[Omega]1^6*\[Omega]2 - 
             10*\[Omega]1^4*\[Omega]2^3 - 33*\[Omega]1^2*\[Omega]2^5 - 
             6*\[Omega]2^7) + y^4*(-60*\[Omega]1^6*\[Omega]2 + 
             340*\[Omega]1^4*\[Omega]2^3 + 152*\[Omega]1^2*\[Omega]2^5 + 
             8*\[Omega]2^7)) + qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*
          (48*y^6*\[Omega]1^3*\[Omega]2^4 - 2*\[Omega]1*\[Omega]2^4*
            (\[Omega]1^2 + 6*\[Omega]2^2) + 
           4*y^5*(3*\[Omega]1^4*\[Omega]2^3 - 17*\[Omega]1^2*\[Omega]2^5) - 
           y*\[Omega]2*(\[Omega]1^6 + 3*\[Omega]1^4*\[Omega]2^2 + 
             6*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6) - 
           4*y^4*(5*\[Omega]1^5*\[Omega]2^2 + 12*\[Omega]1^3*\[Omega]2^4 - 
             2*\[Omega]1*\[Omega]2^6) + y^2*(\[Omega]1^7 - 4*\[Omega]1^5*
              \[Omega]2^2 + 47*\[Omega]1^3*\[Omega]2^4 + 6*\[Omega]1*
              \[Omega]2^6) + y^3*(9*\[Omega]1^6*\[Omega]2 - 
             9*\[Omega]1^4*\[Omega]2^3 + 38*\[Omega]1^2*\[Omega]2^5 + 
             12*\[Omega]2^7)) - qq2^2*(-1 + 2*y^2)*\[Omega]2*
          (-2*\[Omega]1^7*\[Omega]2 + 34*\[Omega]1^5*\[Omega]2^3 + 
           16*y^9*\[Omega]1^4*\[Omega]2^4 + 72*\[Omega]1^3*\[Omega]2^5 + 
           26*\[Omega]1*\[Omega]2^7 + 16*y^8*(14*\[Omega]1^5*\[Omega]2^3 + 
             3*\[Omega]1^3*\[Omega]2^5) + y^7*(-44*\[Omega]1^6*\[Omega]2^2 - 
             432*\[Omega]1^4*\[Omega]2^4 + 48*\[Omega]1^2*\[Omega]2^6) - 
           2*y^4*(6*\[Omega]1^7*\[Omega]2 - 148*\[Omega]1^5*\[Omega]2^3 + 
             162*\[Omega]1^3*\[Omega]2^5 - 85*\[Omega]1*\[Omega]2^7) + 
           2*y^2*(5*\[Omega]1^7*\[Omega]2 - 61*\[Omega]1^5*\[Omega]2^3 - 
             2*\[Omega]1^3*\[Omega]2^5 - 58*\[Omega]1*\[Omega]2^7) - 
           4*y^6*(121*\[Omega]1^5*\[Omega]2^3 - 64*\[Omega]1^3*\[Omega]2^5 + 
             24*\[Omega]1*\[Omega]2^7) + 2*y^5*(6*\[Omega]1^8 + 
             61*\[Omega]1^6*\[Omega]2^2 + 274*\[Omega]1^4*\[Omega]2^4 - 
             124*\[Omega]1^2*\[Omega]2^6 + 12*\[Omega]2^8) + 
           y*(4*\[Omega]1^8 - 5*\[Omega]1^6*\[Omega]2^2 - 70*\[Omega]1^4*
              \[Omega]2^4 - 113*\[Omega]1^2*\[Omega]2^6 + 14*\[Omega]2^8) - 
           2*y^3*(10*\[Omega]1^8 + 14*\[Omega]1^6*\[Omega]2^2 + 
             39*\[Omega]1^4*\[Omega]2^4 - 153*\[Omega]1^2*\[Omega]2^6 + 
             16*\[Omega]2^8))) - qq1^3*\[Omega]2^2*
        (-32*(1 - 6*y^2 + 4*y^4)*\[Omega]1^9*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         32*qq2*\[Omega]1^6*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*(-3*\[Omega]1*\[Omega]2 + 
           8*y^2*\[Omega]1*\[Omega]2 - 4*y^6*\[Omega]1*\[Omega]2 + 
           y^5*(8*\[Omega]1^2 - 4*\[Omega]2^2) + y*(-2*\[Omega]1^2 + 
             3*\[Omega]2^2) + y^3*(-11*\[Omega]1^2 + 4*\[Omega]2^2)) + 
         qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1*
          (16*y^6*\[Omega]1^4*\[Omega]2^2 - 4*\[Omega]1^2*\[Omega]2^4 - 
           6*\[Omega]2^6 - 4*y^5*(3*\[Omega]1^5*\[Omega]2 - 
             5*\[Omega]1^3*\[Omega]2^3) + 4*y^4*(\[Omega]1^6 - 
             5*\[Omega]1^4*\[Omega]2^2 - 15*\[Omega]1^2*\[Omega]2^4) + 
           y*(-2*\[Omega]1^5*\[Omega]2 + 3*\[Omega]1^3*\[Omega]2^3 - 
             15*\[Omega]1*\[Omega]2^5) + y^3*(2*\[Omega]1^5*\[Omega]2 + 
             13*\[Omega]1^3*\[Omega]2^3 + 15*\[Omega]1*\[Omega]2^5) + 
           y^2*(2*\[Omega]1^6 - 5*\[Omega]1^4*\[Omega]2^2 + 
             40*\[Omega]1^2*\[Omega]2^4 + 9*\[Omega]2^6)) + 
         4*qq2^2*\[Omega]1^3*\[Omega]2^2*(-29*\[Omega]1^6*\[Omega]2^2 - 
           288*y^8*\[Omega]1^6*\[Omega]2^2 + 32*y^9*\[Omega]1^5*\[Omega]2^3 - 
           62*\[Omega]1^4*\[Omega]2^4 - 27*\[Omega]1^2*\[Omega]2^6 + 
           2*\[Omega]2^8 + 48*y^7*(5*\[Omega]1^7*\[Omega]2 + 
             6*\[Omega]1^5*\[Omega]2^3 - 4*\[Omega]1^3*\[Omega]2^5) - 
           8*y^6*(7*\[Omega]1^8 - 26*\[Omega]1^6*\[Omega]2^2 - 
             5*\[Omega]1^4*\[Omega]2^4 - 20*\[Omega]1^2*\[Omega]2^6) + 
           2*y*(12*\[Omega]1^7*\[Omega]2 + 79*\[Omega]1^5*\[Omega]2^3 + 
             57*\[Omega]1^3*\[Omega]2^5 - 10*\[Omega]1*\[Omega]2^7) - 
           8*y^5*(41*\[Omega]1^7*\[Omega]2 + 58*\[Omega]1^5*\[Omega]2^3 - 
             32*\[Omega]1^3*\[Omega]2^5 + 2*\[Omega]1*\[Omega]2^7) + 
           y^3*(-72*\[Omega]1^7*\[Omega]2 + 72*\[Omega]1^5*\[Omega]2^3 + 
             28*\[Omega]1^3*\[Omega]2^5 + 24*\[Omega]1*\[Omega]2^7) + 
           4*y^4*(21*\[Omega]1^8 + 81*\[Omega]1^6*\[Omega]2^2 - 
             27*\[Omega]1^4*\[Omega]2^4 - 65*\[Omega]1^2*\[Omega]2^6 - 
             2*\[Omega]2^8) + 2*y^2*(5*\[Omega]1^8 - 41*\[Omega]1^6*
              \[Omega]2^2 - 71*\[Omega]1^4*\[Omega]2^4 + 39*\[Omega]1^2*
              \[Omega]2^6 + 6*\[Omega]2^8)) + 4*qq2^3*\[Omega]1^2*\[Omega]2*
          (128*y^10*\[Omega]1^5*\[Omega]2^3 + 16*y^9*\[Omega]1^4*\[Omega]2^2*
            (\[Omega]1^2 - 18*\[Omega]2^2) - \[Omega]1*\[Omega]2^3*
            (5*\[Omega]1^4 + 24*\[Omega]1^2*\[Omega]2^2 + 11*\[Omega]2^4) - 
           8*y^8*(9*\[Omega]1^7*\[Omega]2 + 10*\[Omega]1^5*\[Omega]2^3 - 
             19*\[Omega]1^3*\[Omega]2^5) + 4*y^7*(6*\[Omega]1^8 - 
             7*\[Omega]1^6*\[Omega]2^2 + 104*\[Omega]1^4*\[Omega]2^4 - 
             11*\[Omega]1^2*\[Omega]2^6) + 4*y^6*(31*\[Omega]1^7*\[Omega]2 - 
             72*\[Omega]1^5*\[Omega]2^3 - 73*\[Omega]1^3*\[Omega]2^5 + 
             16*\[Omega]1*\[Omega]2^7) - 2*y^4*(15*\[Omega]1^7*\[Omega]2 - 
             109*\[Omega]1^5*\[Omega]2^3 - 65*\[Omega]1^3*\[Omega]2^5 + 
             71*\[Omega]1*\[Omega]2^7) + y^2*(4*\[Omega]1^7*\[Omega]2 - 
             93*\[Omega]1^5*\[Omega]2^3 - 4*\[Omega]1^3*\[Omega]2^5 + 
             93*\[Omega]1*\[Omega]2^7) + y^5*(-42*\[Omega]1^8 + 
             70*\[Omega]1^6*\[Omega]2^2 + 62*\[Omega]1^4*\[Omega]2^4 + 
             134*\[Omega]1^2*\[Omega]2^6 - 20*\[Omega]2^8) + 
           y*(25*\[Omega]1^6*\[Omega]2^2 + 92*\[Omega]1^4*\[Omega]2^4 + 
             31*\[Omega]1^2*\[Omega]2^6 - 16*\[Omega]2^8) + 
           y^3*(6*\[Omega]1^8 - 57*\[Omega]1^6*\[Omega]2^2 - 
             162*\[Omega]1^4*\[Omega]2^4 - 127*\[Omega]1^2*\[Omega]2^6 + 
             36*\[Omega]2^8)) - qq2^4*(-1 + 2*y^2)*
          (176*y^9*\[Omega]1^6*\[Omega]2^3 + 2*\[Omega]1^3*\[Omega]2^2*
            (\[Omega]1^4 + 11*\[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4) - 
           32*y^8*(3*\[Omega]1^7*\[Omega]2^2 + 2*\[Omega]1^5*\[Omega]2^4) + 
           4*y^7*(2*\[Omega]1^8*\[Omega]2 - 64*\[Omega]1^6*\[Omega]2^3 + 
             23*\[Omega]1^4*\[Omega]2^5) + 4*y^6*(2*\[Omega]1^9 + 
             33*\[Omega]1^7*\[Omega]2^2 - 64*\[Omega]1^5*\[Omega]2^4 - 
             8*\[Omega]1^3*\[Omega]2^6) + y^5*(4*\[Omega]1^8*\[Omega]2 + 
             80*\[Omega]1^6*\[Omega]2^3 + 30*\[Omega]1^4*\[Omega]2^5 - 
             64*\[Omega]1^2*\[Omega]2^7) + 2*y^4*\[Omega]1*(-6*\[Omega]1^8 + 
             9*\[Omega]1^6*\[Omega]2^2 + 246*\[Omega]1^4*\[Omega]2^4 + 
             76*\[Omega]1^2*\[Omega]2^6 + 4*\[Omega]2^8) - 
           2*y^2*(2*\[Omega]1^7*\[Omega]2^2 + 115*\[Omega]1^5*\[Omega]2^4 + 
             61*\[Omega]1^3*\[Omega]2^6 + 2*\[Omega]1*\[Omega]2^8) - 
           2*y^3*(12*\[Omega]1^8*\[Omega]2 + 23*\[Omega]1^6*\[Omega]2^3 + 
             84*\[Omega]1^4*\[Omega]2^5 - 20*\[Omega]1^2*\[Omega]2^7 - 
             \[Omega]2^9) + y*(4*\[Omega]1^8*\[Omega]2 + 2*\[Omega]1^6*
              \[Omega]2^3 + 95*\[Omega]1^4*\[Omega]2^5 + 2*\[Omega]1^2*
              \[Omega]2^7 - \[Omega]2^9))) + qq1^4*\[Omega]1*\[Omega]2*
        (-32*\[Omega]1^6*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2*(3*y*\[Omega]1*\[Omega]2 - 7*y^3*\[Omega]1*
            \[Omega]2 + 4*y^5*\[Omega]1*\[Omega]2 + \[Omega]2^2 + 
           3*y^2*(\[Omega]1^2 - 2*\[Omega]2^2) - 2*y^4*(\[Omega]1^2 - 
             2*\[Omega]2^2)) + qq2^4*(1 - 2*y^2)^2*(-1 + y^2)*
          (48*y^6*\[Omega]1^4*\[Omega]2^3 - 
           4*y^5*(5*\[Omega]1^5*\[Omega]2^2 + 9*\[Omega]1^3*\[Omega]2^4) - 
           4*y^4*(4*\[Omega]1^4*\[Omega]2^3 + 11*\[Omega]1^2*\[Omega]2^5) - 
           3*y*(2*\[Omega]1^5*\[Omega]2^2 - 3*\[Omega]1^3*\[Omega]2^4 + 
             7*\[Omega]1*\[Omega]2^6) + y^3*(4*\[Omega]1^7 - 
             10*\[Omega]1^5*\[Omega]2^2 + 27*\[Omega]1^3*\[Omega]2^4 + 
             29*\[Omega]1*\[Omega]2^6) - 2*(6*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7) + y^2*(2*\[Omega]1^6*\[Omega]2 + 13*\[Omega]1^4*
              \[Omega]2^3 + 32*\[Omega]1^2*\[Omega]2^5 + 3*\[Omega]2^7)) - 
         4*qq2*\[Omega]1^3*\[Omega]2^2*(32*y^9*\[Omega]1^4*\[Omega]2^4 - 
           4*\[Omega]1*\[Omega]2*(2*\[Omega]1^2 - 5*\[Omega]2^2)*
            (\[Omega]1^2 + \[Omega]2^2)^2 - 32*y^6*(3*\[Omega]1^7*\[Omega]2 - 
             4*\[Omega]1^5*\[Omega]2^3 - 3*\[Omega]1^3*\[Omega]2^5) + 
           y^8*(-64*\[Omega]1^5*\[Omega]2^3 + 96*\[Omega]1^3*\[Omega]2^5) + 
           8*y^7*(19*\[Omega]1^6*\[Omega]2^2 - 30*\[Omega]1^4*\[Omega]2^4 - 
             11*\[Omega]1^2*\[Omega]2^6) + 8*y^4*(19*\[Omega]1^7*\[Omega]2 + 
             \[Omega]1^5*\[Omega]2^3 - 27*\[Omega]1^3*\[Omega]2^5 + 
             2*\[Omega]1*\[Omega]2^7) - 4*y^2*(8*\[Omega]1^7*\[Omega]2 + 
             61*\[Omega]1^5*\[Omega]2^3 + 29*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) + y*(3*\[Omega]1^8 + 65*\[Omega]1^6*
              \[Omega]2^2 + 15*\[Omega]1^4*\[Omega]2^4 - 61*\[Omega]1^2*
              \[Omega]2^6 - 6*\[Omega]2^8) - 4*y^3*(8*\[Omega]1^8 - 
             15*\[Omega]1^6*\[Omega]2^2 - 81*\[Omega]1^4*\[Omega]2^4 - 
             34*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8) + 
           4*y^5*(5*\[Omega]1^8 - 58*\[Omega]1^6*\[Omega]2^2 + 
             19*\[Omega]1^4*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^6 + 
             2*\[Omega]2^8)) - 4*qq2^2*\[Omega]1*\[Omega]2*
          (64*y^10*\[Omega]1^5*\[Omega]2^4 - 32*y^9*
            (9*\[Omega]1^6*\[Omega]2^3 - \[Omega]1^4*\[Omega]2^5) + 
           2*\[Omega]1*\[Omega]2^2*(-7*\[Omega]1^6 - 11*\[Omega]1^4*
              \[Omega]2^2 + 5*\[Omega]1^2*\[Omega]2^4 + 5*\[Omega]2^6) + 
           16*y^8*(7*\[Omega]1^7*\[Omega]2^2 + 12*\[Omega]1^5*\[Omega]2^4 - 
             2*\[Omega]1^3*\[Omega]2^6) + 8*y^7*(56*\[Omega]1^6*\[Omega]2^3 - 
             33*\[Omega]1^4*\[Omega]2^5 - \[Omega]1^2*\[Omega]2^7) + 
           y^2*(-3*\[Omega]1^9 + 23*\[Omega]1^5*\[Omega]2^4 + 
             58*\[Omega]1^3*\[Omega]2^6 - 34*\[Omega]1*\[Omega]2^8) - 
           4*y^6*(2*\[Omega]1^9 + 59*\[Omega]1^7*\[Omega]2^2 + 
             104*\[Omega]1^5*\[Omega]2^4 - 31*\[Omega]1^3*\[Omega]2^6 + 
             4*\[Omega]1*\[Omega]2^8) + 2*y^4*(7*\[Omega]1^9 + 
             42*\[Omega]1^7*\[Omega]2^2 + 57*\[Omega]1^5*\[Omega]2^4 - 
             68*\[Omega]1^3*\[Omega]2^6 + 20*\[Omega]1*\[Omega]2^8) + 
           2*y^5*(9*\[Omega]1^8*\[Omega]2 - 25*\[Omega]1^6*\[Omega]2^3 + 
             175*\[Omega]1^4*\[Omega]2^5 - 7*\[Omega]1^2*\[Omega]2^7 + 
             4*\[Omega]2^9) + y*(8*\[Omega]1^8*\[Omega]2 + 50*\[Omega]1^6*
              \[Omega]2^3 + 6*\[Omega]1^4*\[Omega]2^5 - 38*\[Omega]1^2*
              \[Omega]2^7 + 6*\[Omega]2^9) - 
           2*y^3*(10*\[Omega]1^8*\[Omega]2 + 35*\[Omega]1^6*\[Omega]2^3 + 
             71*\[Omega]1^4*\[Omega]2^5 - 27*\[Omega]1^2*\[Omega]2^7 + 
             7*\[Omega]2^9)) - qq2^3*(-1 + 2*y^2)*
          (176*y^9*\[Omega]1^5*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^3*
            (5*\[Omega]1^4 + 18*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
           32*y^8*(4*\[Omega]1^6*\[Omega]2^3 - 5*\[Omega]1^4*\[Omega]2^5) - 
           4*y^7*(29*\[Omega]1^7*\[Omega]2^2 + 156*\[Omega]1^5*\[Omega]2^4 - 
             73*\[Omega]1^3*\[Omega]2^6) + 8*y^6*(5*\[Omega]1^8*\[Omega]2 - 
             15*\[Omega]1^6*\[Omega]2^3 + 30*\[Omega]1^4*\[Omega]2^5 - 
             28*\[Omega]1^2*\[Omega]2^7) + 2*y^5*(\[Omega]1^9 + 
             95*\[Omega]1^7*\[Omega]2^2 + 225*\[Omega]1^5*\[Omega]2^4 - 
             173*\[Omega]1^3*\[Omega]2^6 + 6*\[Omega]1*\[Omega]2^8) + 
           y*(-10*\[Omega]1^7*\[Omega]2^2 - 84*\[Omega]1^5*\[Omega]2^4 + 
             6*\[Omega]1^3*\[Omega]2^6 + 24*\[Omega]1*\[Omega]2^8) - 
           y^3*(3*\[Omega]1^9 + 36*\[Omega]1^7*\[Omega]2^2 + 
             7*\[Omega]1^5*\[Omega]2^4 - 90*\[Omega]1^3*\[Omega]2^6 + 
             40*\[Omega]1*\[Omega]2^8) + 4*y^2*(4*\[Omega]1^8*\[Omega]2 - 
             \[Omega]1^6*\[Omega]2^3 - 41*\[Omega]1^4*\[Omega]2^5 - 
             41*\[Omega]1^2*\[Omega]2^7 - \[Omega]2^9) + 
           y^4*(-68*\[Omega]1^8*\[Omega]2 + 48*\[Omega]1^4*\[Omega]2^5 + 
             348*\[Omega]1^2*\[Omega]2^7 + 8*\[Omega]2^9)))))/
     (qq1*(qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)) + 
  c1*c2*((256*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (8*\[Omega]1^3*\[Omega]2^3*(\[Omega]1^4 + 4*(-1 + y^2)*\[Omega]1^2*
          \[Omega]2^2 + 2*y*\[Omega]1*\[Omega]2^3 - \[Omega]2^4 + 
         \[Omega]1^3*(2*y*\[Omega]2 - 4*y^3*\[Omega]2)) - 
       4*qq2*\[Omega]1*\[Omega]2*(\[Omega]1^6 + (-6 + 11*y^2 - 6*y^4)*
          \[Omega]1^4*\[Omega]2^2 + y*(-7 + 11*y^2)*\[Omega]1^3*\[Omega]2^3 + 
         (6 - 7*y^2)*\[Omega]1^2*\[Omega]2^4 - 2*y*\[Omega]1*\[Omega]2^5 + 
         \[Omega]2^6 + \[Omega]1^5*(y*\[Omega]2 - 3*y^3*\[Omega]2)) + 
       qq1^3*(-1 + y^2)^2*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
         2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - 
         y*\[Omega]1*(3*\[Omega]1^2 + \[Omega]2^2)) - 
       qq2^3*(-1 + y^2)^2*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
         2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - 
         y*\[Omega]1*(3*\[Omega]1^2 + \[Omega]2^2)) - 
       2*qq2^2*(-5*y^2*\[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 + 
         4*y^3*\[Omega]1^2*\[Omega]2^2*(-3*\[Omega]1^2 + \[Omega]2^2) + 
         y^4*(6*\[Omega]1^5*\[Omega]2 - 2*\[Omega]1^3*\[Omega]2^3) + 
         \[Omega]1*\[Omega]2*(3*\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
           \[Omega]2^4) + y*(-\[Omega]1^6 + 7*\[Omega]1^4*\[Omega]2^2 + 
           \[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)) + 
       qq1*(4*\[Omega]1*\[Omega]2*(\[Omega]1^6 + y*(5 - 7*y^2)*\[Omega]1^5*
            \[Omega]2 + (-10 + 7*y^2 + 2*y^4)*\[Omega]1^4*\[Omega]2^2 - 
           y*(-5 + y^2)*\[Omega]1^3*\[Omega]2^3 + (2 - 3*y^2)*\[Omega]1^2*
            \[Omega]2^4 - 2*y*\[Omega]1*\[Omega]2^5 + \[Omega]2^6) + 
         3*qq2^2*(-1 + y^2)^2*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
           2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - y*\[Omega]1*
            (3*\[Omega]1^2 + \[Omega]2^2)) + 
         4*qq2*(4*y^4*\[Omega]1^5*\[Omega]2 + 4*\[Omega]1^3*\[Omega]2*
            (\[Omega]1^2 - 2*\[Omega]2^2) - 4*y^2*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2)^2 + y^3*\[Omega]1^2*
            (\[Omega]1^4 - 10*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           y*(-2*\[Omega]1^6 + 5*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6))) + 
       qq1^2*(-3*qq2*(-1 + y^2)^2*\[Omega]1*(3*\[Omega]1^2*\[Omega]2 + 
           2*y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2^3 - y*\[Omega]1*
            (3*\[Omega]1^2 + \[Omega]2^2)) - 2*(5*\[Omega]1^5*\[Omega]2 - 
           8*\[Omega]1^3*\[Omega]2^3 - \[Omega]1*\[Omega]2^5 - 
           3*y^2*\[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 + 
           2*y^4*\[Omega]1^3*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) + 
           2*y^3*(\[Omega]1^6 - 4*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4) + y*(-3*\[Omega]1^6 + 
             3*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6)))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (128*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (-2*qq2^2*\[Omega]2*((-2 + y^2)*\[Omega]1^7 + y*(1 + y^2)*\[Omega]1^6*
          \[Omega]2 + (10 - 15*y^2 + 8*y^4)*\[Omega]1^5*\[Omega]2^2 + 
         2*y*(5 - 14*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^3 + 
         (-20 + 41*y^2 - 16*y^4)*\[Omega]1^3*\[Omega]2^4 + 
         y*(-5 + 11*y^2)*\[Omega]1^2*\[Omega]2^5 + (4 - 11*y^2)*\[Omega]1*
          \[Omega]2^6 + 2*y*\[Omega]2^7) + 8*\[Omega]1^3*\[Omega]2^4*
        (4*\[Omega]1^4*\[Omega]2 - 8*y^3*\[Omega]1^3*\[Omega]2^2 - 
         10*\[Omega]1^2*\[Omega]2^3 - 2*\[Omega]2^5 - 4*y^2*\[Omega]1^2*
          \[Omega]2*(\[Omega]1^2 - 3*\[Omega]2^2) + 
         y*(\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*
            \[Omega]2^4)) + qq1^3*(-1 + y^2)*\[Omega]1*
        (8*y^4*\[Omega]1^2*\[Omega]2^3 - 4*y^3*\[Omega]1*\[Omega]2^2*
          (4*\[Omega]1^2 + \[Omega]2^2) + \[Omega]2*(\[Omega]1^4 - 
           8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
         y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) - 
       qq2^3*(-1 + y^2)*\[Omega]1*(8*y^4*\[Omega]1^2*\[Omega]2^3 - 
         4*y^3*\[Omega]1*\[Omega]2^2*(4*\[Omega]1^2 + \[Omega]2^2) + 
         \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
           3*\[Omega]2^4) + y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
           2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) - 
       4*qq2*\[Omega]1*\[Omega]2^2*(7*\[Omega]1^6*\[Omega]2 - 
         14*\[Omega]1^4*\[Omega]2^3 - 24*y^4*\[Omega]1^4*\[Omega]2^3 + 
         17*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7 + 4*y^3*\[Omega]1^3*
          \[Omega]2^2*(\[Omega]1^2 + 8*\[Omega]2^2) + 
         y^2*(-7*\[Omega]1^6*\[Omega]2 + 40*\[Omega]1^4*\[Omega]2^3 - 
           21*\[Omega]1^2*\[Omega]2^5) + y*(\[Omega]1^7 - 
           9*\[Omega]1^5*\[Omega]2^2 - 25*\[Omega]1^3*\[Omega]2^4 - 
           3*\[Omega]1*\[Omega]2^6)) + 
       qq1*(4*qq2*\[Omega]2*(-\[Omega]1^7 + y*(-5 + 7*y^2)*\[Omega]1^6*
            \[Omega]2 + (13 - 10*y^2)*\[Omega]1^5*\[Omega]2^2 + 
           2*y*(3 - 12*y^2 + 4*y^4)*\[Omega]1^4*\[Omega]2^3 + 
           (-21 + 34*y^2 - 8*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           y*(5 + y^2)*\[Omega]1^2*\[Omega]2^5 + (1 - 8*y^2)*\[Omega]1*
            \[Omega]2^6 + 2*y*\[Omega]2^7) + 3*qq2^2*(-1 + y^2)*\[Omega]1*
          (8*y^4*\[Omega]1^2*\[Omega]2^3 - 4*y^3*\[Omega]1*\[Omega]2^2*
            (4*\[Omega]1^2 + \[Omega]2^2) + \[Omega]2*(\[Omega]1^4 - 
             8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
           y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) + 
         4*\[Omega]1*\[Omega]2^2*(3*\[Omega]1^6*\[Omega]2 - 
           30*\[Omega]1^4*\[Omega]2^3 + 8*y^4*\[Omega]1^4*\[Omega]2^3 + 
           5*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7 - 3*y^2*\[Omega]1^2*
            \[Omega]2*(\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 
             3*\[Omega]2^4) - 4*y^3*(5*\[Omega]1^5*\[Omega]2^2 + 
             2*\[Omega]1^3*\[Omega]2^4) + y*(\[Omega]1^7 + 15*\[Omega]1^5*
              \[Omega]2^2 + 15*\[Omega]1^3*\[Omega]2^4 - 3*\[Omega]1*
              \[Omega]2^6))) + qq1^2*(-3*qq2*(-1 + y^2)*\[Omega]1*
          (8*y^4*\[Omega]1^2*\[Omega]2^3 - 4*y^3*\[Omega]1*\[Omega]2^2*
            (4*\[Omega]1^2 + \[Omega]2^2) + \[Omega]2*(\[Omega]1^4 - 
             8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
           y*(-2*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 
             2*\[Omega]1*\[Omega]2^4) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             8*\[Omega]1^2*\[Omega]2^3 - 3*\[Omega]2^5)) + 
         2*\[Omega]2*(8*y^4*\[Omega]1^5*\[Omega]2^2 - 8*y^5*\[Omega]1^4*
            \[Omega]2^3 + 2*\[Omega]1*\[Omega]2^2*(-8*\[Omega]1^4 + 
             11*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           y^3*(-13*\[Omega]1^6*\[Omega]2 + 20*\[Omega]1^4*\[Omega]2^3 + 
             9*\[Omega]1^2*\[Omega]2^5) + y^2*(\[Omega]1^7 + 
             5*\[Omega]1^5*\[Omega]2^2 - 27*\[Omega]1^3*\[Omega]2^4 + 
             5*\[Omega]1*\[Omega]2^6) + y*(11*\[Omega]1^6*\[Omega]2 - 
             2*\[Omega]1^4*\[Omega]2^3 - 15*\[Omega]1^2*\[Omega]2^5 - 
             2*\[Omega]2^7)))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*
      \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (128*Sqrt[2]*G^(5/2)*Pi^(7/2)*(qq1^8*(1 - 2*y^2)^2*(-1 + y^2)*\[Omega]1^4*
        (4*y^4*\[Omega]1^2*\[Omega]2^3 + \[Omega]2*
          (\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
          (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
          (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
           6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) + 
       2*qq2^3*y*(-3 + 2*y^2)*\[Omega]1^2*\[Omega]2^5*
        (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
        (qq2^4*y*(-1 + 2*y^2) + 32*\[Omega]1^3*\[Omega]2^5 + 
         2*qq2^3*\[Omega]2*(\[Omega]1 - 6*y^2*\[Omega]1 - 
           2*y*(-2 + y^2)*\[Omega]2) - 16*qq2*\[Omega]1*\[Omega]2^3*
          (\[Omega]1^2 + 3*y*\[Omega]1*\[Omega]2 - \[Omega]2^2) - 
         8*qq2^2*\[Omega]2^2*(2*\[Omega]1*\[Omega]2 - 3*y^2*\[Omega]1*
            \[Omega]2 + y*(-3*\[Omega]1^2 + \[Omega]2^2))) + 
       qq1*qq2^2*\[Omega]2^4*(-64*(-1 - 6*y^2 + 4*y^4)*\[Omega]1^6*
          \[Omega]2^5*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^
           2 + 32*qq2*\[Omega]1^3*\[Omega]2^3*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          ((-1 - 6*y^2 + 4*y^4)*\[Omega]1^3 + 2*y*(-5 - 7*y^2 + 6*y^4)*
            \[Omega]1^2*\[Omega]2 + (1 + 9*y^2 - 6*y^4)*\[Omega]1*
            \[Omega]2^2 + y*(3 - 2*y^2)*\[Omega]2^3) + 4*qq2^3*\[Omega]1*
          \[Omega]2*(4*(1 - 4*y^2 - 8*y^4 + 6*y^6)*\[Omega]1^7 + 
           y*(1 + 42*y^2 + 124*y^4 - 88*y^6)*\[Omega]1^6*\[Omega]2 + 
           2*y^2*(-15 - 51*y^2 - 22*y^4 + 32*y^6)*\[Omega]1^5*\[Omega]2^2 + 
           y*(44 - 99*y^2 + 236*y^4 - 156*y^6 + 32*y^8)*\[Omega]1^4*
            \[Omega]2^3 + (-3 - 47*y^2 + 194*y^4 - 172*y^6 + 40*y^8)*
            \[Omega]1^3*\[Omega]2^4 + y*(40 - 199*y^2 + 196*y^4 - 60*y^6)*
            \[Omega]1^2*\[Omega]2^5 + (-7 + 53*y^2 - 70*y^4 + 32*y^6)*
            \[Omega]1*\[Omega]2^6 - y*(1 - 2*y^2)^2*\[Omega]2^7) - 
         qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*(4*y^4*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2 - 2*y*\[Omega]1^3*
            (\[Omega]1^2 + \[Omega]2^2) - 2*y^3*\[Omega]1*\[Omega]2^2*
            (5*\[Omega]1^2 + \[Omega]2^2) + y^2*(7*\[Omega]1^4*\[Omega]2 + 
             6*\[Omega]1^2*\[Omega]2^3 - \[Omega]2^5)) - 
         8*qq2^2*\[Omega]1^3*\[Omega]2^2*(8*\[Omega]1^5*\[Omega]2 + 
           15*\[Omega]1^3*\[Omega]2^3 + 96*y^8*\[Omega]1^3*\[Omega]2^3 - 
           120*y^7*\[Omega]1^2*\[Omega]2^4 + 9*\[Omega]1*\[Omega]2^5 - 
           2*y^3*(16*\[Omega]1^6 + 26*\[Omega]1^4*\[Omega]2^2 - 
             51*\[Omega]1^2*\[Omega]2^4) + y^2*(40*\[Omega]1^5*\[Omega]2 - 
             4*\[Omega]1^3*\[Omega]2^3 - 88*\[Omega]1*\[Omega]2^5) + 
           4*y^4*(24*\[Omega]1^5*\[Omega]2 - 5*\[Omega]1^3*\[Omega]2^3 - 
             7*\[Omega]1*\[Omega]2^5) - 8*y^6*(9*\[Omega]1^5*\[Omega]2 + 
             18*\[Omega]1^3*\[Omega]2^3 - 5*\[Omega]1*\[Omega]2^5) - 
           y*(14*\[Omega]1^6 + 44*\[Omega]1^4*\[Omega]2^2 + 
             13*\[Omega]1^2*\[Omega]2^4 - 17*\[Omega]2^6) + 
           4*y^5*(6*\[Omega]1^6 + 10*\[Omega]1^4*\[Omega]2^2 + 
             37*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6)) - 
         2*qq2^4*(-1 + 2*y^2)*(4*\[Omega]1^6*\[Omega]2 + 
           \[Omega]1^4*\[Omega]2^3 + 5*\[Omega]1^2*\[Omega]2^5 - 
           2*\[Omega]2^7 + 16*y^7*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 + 
             \[Omega]2^2) - 2*y^6*(8*\[Omega]1^6*\[Omega]2 - 
             3*\[Omega]1^4*\[Omega]2^3 + 11*\[Omega]1^2*\[Omega]2^5) + 
           y^3*(-4*\[Omega]1^7 + 33*\[Omega]1^5*\[Omega]2^2 + 
             44*\[Omega]1^3*\[Omega]2^4 - 17*\[Omega]1*\[Omega]2^6) - 
           y*(4*\[Omega]1^7 + 19*\[Omega]1^5*\[Omega]2^2 + 8*\[Omega]1^3*
              \[Omega]2^4 - 7*\[Omega]1*\[Omega]2^6) + 
           y^5*(4*\[Omega]1^7 - 38*\[Omega]1^5*\[Omega]2^2 - 
             44*\[Omega]1^3*\[Omega]2^4 + 6*\[Omega]1*\[Omega]2^6) + 
           y^4*(26*\[Omega]1^6*\[Omega]2 - 21*\[Omega]1^4*\[Omega]2^3 + 
             57*\[Omega]1^2*\[Omega]2^5 - 2*\[Omega]2^7) + 
           y^2*(-2*\[Omega]1^6*\[Omega]2 + 7*\[Omega]1^4*\[Omega]2^3 - 
             38*\[Omega]1^2*\[Omega]2^5 + 5*\[Omega]2^7))) - 
       qq1^7*(-1 + 2*y^2)*\[Omega]1^3*(qq2*(1 - 3*y^2 + 2*y^4)*
          (16*y^5*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]1*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2)^2 - 2*y^3*\[Omega]2^2*
            (\[Omega]1^4 - 9*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           y^2*(13*\[Omega]1^5*\[Omega]2 + 10*\[Omega]1^3*\[Omega]2^3 - 
             3*\[Omega]1*\[Omega]2^5) - 4*y^4*(7*\[Omega]1^3*\[Omega]2^3 + 
             2*\[Omega]1*\[Omega]2^5) - 2*y*(3*\[Omega]1^6 + 
             \[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4 - 
             2*\[Omega]2^6)) + 2*\[Omega]2*(-7*\[Omega]1^5*\[Omega]2^2 + 
           \[Omega]1^3*\[Omega]2^4 - 2*\[Omega]1*\[Omega]2^6 + 
           16*y^7*\[Omega]1^2*\[Omega]2^3*(\[Omega]1^2 + \[Omega]2^2) - 
           2*y^6*(9*\[Omega]1^5*\[Omega]2^2 + 15*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) - y^2*(2*\[Omega]1^7 - 
             5*\[Omega]1^5*\[Omega]2^2 + 42*\[Omega]1^3*\[Omega]2^4 + 
             13*\[Omega]1*\[Omega]2^6) + y^4*(9*\[Omega]1^5*\[Omega]2^2 + 
             75*\[Omega]1^3*\[Omega]2^4 + 32*\[Omega]1*\[Omega]2^6) + 
           2*y^5*(5*\[Omega]1^6*\[Omega]2 - 6*\[Omega]1^4*\[Omega]2^3 - 
             13*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7) + 
           y*(5*\[Omega]1^6*\[Omega]2 + 16*\[Omega]1^4*\[Omega]2^3 + 
             15*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7) - 
           y^3*(7*\[Omega]1^6*\[Omega]2 + 16*\[Omega]1^4*\[Omega]2^3 + 
             9*\[Omega]1^2*\[Omega]2^5 + 8*\[Omega]2^7))) + 
       qq1^6*\[Omega]1^2*(2*qq2*(-1 + 2*y^2)*\[Omega]2*
          ((2 - 13*y^2 + 6*y^4)*\[Omega]1^8 + 2*y*(1 + 7*y^2 - 2*y^4)*
            \[Omega]1^7*\[Omega]2 + (-15 + 30*y^2 - 37*y^4 + 26*y^6)*
            \[Omega]1^6*\[Omega]2^2 - 4*y*(-7 + 10*y^2 - 3*y^4 + 8*y^6)*
            \[Omega]1^5*\[Omega]2^3 + (-6 - 89*y^2 + 246*y^4 - 184*y^6 + 
             56*y^8)*\[Omega]1^4*\[Omega]2^4 + 2*y*(39 - 89*y^2 + 46*y^4 + 
             8*y^6)*\[Omega]1^3*\[Omega]2^5 + (-9 - 28*y^2 + 121*y^4 - 
             114*y^6 + 16*y^8)*\[Omega]1^2*\[Omega]2^6 - 
           4*y*(-3 + 11*y^2 - 13*y^4 + 4*y^6)*\[Omega]1*\[Omega]2^7 + 
           4*y^2*(-1 + y^2)^2*\[Omega]2^8) + (-1 + y^2)*(qq2 - 2*qq2*y^2)^2*
          (16*y^6*\[Omega]1^2*\[Omega]2^5 + 8*y^5*\[Omega]1*\[Omega]2^4*
            (\[Omega]1^2 - \[Omega]2^2) + \[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2)^2*(3*\[Omega]1^2 + 2*\[Omega]2^2) + 
           2*y^3*(23*\[Omega]1^5*\[Omega]2^2 + 19*\[Omega]1^3*\[Omega]2^4 - 
             8*\[Omega]1*\[Omega]2^6) + y*(-6*\[Omega]1^7 + 
             2*\[Omega]1^5*\[Omega]2^2 - 28*\[Omega]1^3*\[Omega]2^4 + 
             12*\[Omega]1*\[Omega]2^6) - 4*y^4*(20*\[Omega]1^4*\[Omega]2^3 - 
             2*\[Omega]1^2*\[Omega]2^5 + \[Omega]2^7) + 
           y^2*(-3*\[Omega]1^6*\[Omega]2 + 12*\[Omega]1^4*\[Omega]2^3 + 
             \[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7)) + 
         4*\[Omega]1^2*\[Omega]2^2*(3*\[Omega]1^6*\[Omega]2 - 
           5*\[Omega]1^4*\[Omega]2^3 + 32*y^9*\[Omega]1^3*\[Omega]2^4 - 
           4*\[Omega]1^2*\[Omega]2^5 - 4*\[Omega]2^7 - 
           8*y^8*(3*\[Omega]1^4*\[Omega]2^3 - 8*\[Omega]1^2*\[Omega]2^5) + 
           4*y^6*\[Omega]2*(\[Omega]1^6 + 63*\[Omega]1^4*\[Omega]2^2 + 
             6*\[Omega]2^6) + y^3*(115*\[Omega]1^5*\[Omega]2^2 - 
             25*\[Omega]1^3*\[Omega]2^4 - 66*\[Omega]1*\[Omega]2^6) + 
           y*(4*\[Omega]1^7 - 18*\[Omega]1^5*\[Omega]2^2 - 25*\[Omega]1^3*
              \[Omega]2^4 - \[Omega]1*\[Omega]2^6) - 
           4*y^7*(5*\[Omega]1^5*\[Omega]2^2 + 61*\[Omega]1^3*\[Omega]2^4 + 
             22*\[Omega]1*\[Omega]2^6) + y^5*(-44*\[Omega]1^5*\[Omega]2^2 + 
             280*\[Omega]1^3*\[Omega]2^4 + 156*\[Omega]1*\[Omega]2^6) + 
           2*y^4*(4*\[Omega]1^6*\[Omega]2 - 175*\[Omega]1^4*\[Omega]2^3 - 
             76*\[Omega]1^2*\[Omega]2^5 - 24*\[Omega]2^7) + 
           y^2*(-33*\[Omega]1^6*\[Omega]2 + 95*\[Omega]1^4*\[Omega]2^3 + 
             86*\[Omega]1^2*\[Omega]2^5 + 28*\[Omega]2^7))) - 
       qq1^2*qq2*\[Omega]2^3*(-64*y*(-3 - 4*y^2 + 4*y^4)*\[Omega]1^7*
          \[Omega]2^5*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^
           2 - 8*qq2^2*\[Omega]1^2*\[Omega]2^2*
          ((-8 - 22*y^2 - 24*y^4 + 24*y^6)*\[Omega]1^8 + 
           2*y*(13 + 23*y^2 + 40*y^4 - 36*y^6)*\[Omega]1^7*\[Omega]2 - 
           (1 + 64*y^2 - 84*y^4 + 16*y^6)*\[Omega]1^6*\[Omega]2^2 + 
           2*y*(-9 + y^2 - 154*y^4 + 8*y^6 + 48*y^8)*\[Omega]1^5*
            \[Omega]2^3 + 2*(11 - 34*y^2 + 182*y^4 + 68*y^6 - 96*y^8)*
            \[Omega]1^4*\[Omega]2^4 + 2*y*(-5 + 9*y^2 - 144*y^4 + 84*y^6)*
            \[Omega]1^3*\[Omega]2^5 + (15 - 124*y^2 + 188*y^4 - 80*y^6)*
            \[Omega]1^2*\[Omega]2^6 + 2*y*(13 - 9*y^2 + 2*y^4)*\[Omega]1*
            \[Omega]2^7 + 2*y^2*(-3 + 2*y^2)*\[Omega]2^8) + 
         32*qq2*\[Omega]1^4*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*(-5*\[Omega]1^2*\[Omega]2 + 
           12*y^6*\[Omega]1^2*\[Omega]2 + \[Omega]2^3 - 
           4*y^3*(\[Omega]1^3 - 6*\[Omega]1*\[Omega]2^2) + 
           4*y^5*(\[Omega]1^3 - 4*\[Omega]1*\[Omega]2^2) - 
           y*(3*\[Omega]1^3 + 2*\[Omega]1*\[Omega]2^2) - 
           4*y^4*(2*\[Omega]1^2*\[Omega]2 + \[Omega]2^3) + 
           y^2*(-17*\[Omega]1^2*\[Omega]2 + 6*\[Omega]2^3)) - 
         qq2^5*(1 - 2*y^2)^2*(-1 + y^2)*(16*y^5*\[Omega]1^3*\[Omega]2^3 + 
           3*(-(\[Omega]1^2*\[Omega]2) + \[Omega]2^3)^2 - 
           2*y*\[Omega]1*\[Omega]2*(\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 - 
             2*\[Omega]2^4) + y^4*(-40*\[Omega]1^4*\[Omega]2^2 + 
             4*\[Omega]1^2*\[Omega]2^4) + 2*y^3*(14*\[Omega]1^5*\[Omega]2 - 
             3*\[Omega]1^3*\[Omega]2^3 - 5*\[Omega]1*\[Omega]2^5) + 
           y^2*(-8*\[Omega]1^6 + 13*\[Omega]1^4*\[Omega]2^2 + 
             18*\[Omega]1^2*\[Omega]2^4 - 3*\[Omega]2^6)) - 
         2*qq2^4*(-1 + 2*y^2)*(9*\[Omega]1^6*\[Omega]2^2 + 
           6*\[Omega]1^4*\[Omega]2^4 + 15*\[Omega]1^2*\[Omega]2^6 - 
           2*\[Omega]2^8 - 16*y^7*\[Omega]1^3*\[Omega]2*(\[Omega]1^4 + 
             \[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4) + 
           8*y^8*(2*\[Omega]1^6*\[Omega]2^2 + 9*\[Omega]1^4*\[Omega]2^4) - 
           2*y*\[Omega]1*\[Omega]2*(2*\[Omega]1^6 + 31*\[Omega]1^4*
              \[Omega]2^2 + 10*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           2*y^6*(2*\[Omega]1^8 - 15*\[Omega]1^6*\[Omega]2^2 - 
             52*\[Omega]1^4*\[Omega]2^4 - \[Omega]1^2*\[Omega]2^6) + 
           y^4*(37*\[Omega]1^6*\[Omega]2^2 - 16*\[Omega]1^4*\[Omega]2^4 + 
             19*\[Omega]1^2*\[Omega]2^6) + 4*y^5*(5*\[Omega]1^7*\[Omega]2 - 
             11*\[Omega]1^5*\[Omega]2^3 + 35*\[Omega]1^3*\[Omega]2^5 - 
             3*\[Omega]1*\[Omega]2^7) + 2*y^3*(4*\[Omega]1^7*\[Omega]2 + 
             37*\[Omega]1^5*\[Omega]2^3 - 18*\[Omega]1^3*\[Omega]2^5 + 
             5*\[Omega]1*\[Omega]2^7) + y^2*(-10*\[Omega]1^8 - 
             9*\[Omega]1^6*\[Omega]2^2 + 56*\[Omega]1^4*\[Omega]2^4 - 
             41*\[Omega]1^2*\[Omega]2^6 + 4*\[Omega]2^8)) + 
         4*qq2^3*\[Omega]1*\[Omega]2*(16*\[Omega]1^7*\[Omega]2 + 
           26*\[Omega]1^5*\[Omega]2^3 + 32*y^10*\[Omega]1^5*\[Omega]2^3 + 
           11*\[Omega]1^3*\[Omega]2^5 - 7*\[Omega]1*\[Omega]2^7 + 
           16*y^9*(4*\[Omega]1^6*\[Omega]2^2 + 13*\[Omega]1^4*\[Omega]2^4) - 
           8*y^8*(11*\[Omega]1^7*\[Omega]2 + 34*\[Omega]1^5*\[Omega]2^3 + 
             32*\[Omega]1^3*\[Omega]2^5) + 4*y^7*(6*\[Omega]1^8 + 
             9*\[Omega]1^6*\[Omega]2^2 - 113*\[Omega]1^4*\[Omega]2^4 + 
             38*\[Omega]1^2*\[Omega]2^6) - y^2*(42*\[Omega]1^7*\[Omega]2 + 
             54*\[Omega]1^5*\[Omega]2^3 + 127*\[Omega]1^3*\[Omega]2^5 - 
             23*\[Omega]1*\[Omega]2^7) + y^6*(80*\[Omega]1^7*\[Omega]2 + 
             492*\[Omega]1^5*\[Omega]2^3 + 420*\[Omega]1^3*\[Omega]2^5 - 
             8*\[Omega]1*\[Omega]2^7) + 2*y^4*(65*\[Omega]1^7*\[Omega]2 - 
             149*\[Omega]1^5*\[Omega]2^3 - 64*\[Omega]1^3*\[Omega]2^5 - 
             3*\[Omega]1*\[Omega]2^7) + y*(2*\[Omega]1^8 - 51*\[Omega]1^6*
              \[Omega]2^2 + 12*\[Omega]1^4*\[Omega]2^4 + 34*\[Omega]1^2*
              \[Omega]2^6 - \[Omega]2^8) - 4*y^5*(5*\[Omega]1^8 + 
             73*\[Omega]1^6*\[Omega]2^2 - 63*\[Omega]1^4*\[Omega]2^4 + 
             51*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8) + 
           y^3*(-36*\[Omega]1^8 + 171*\[Omega]1^6*\[Omega]2^2 + 
             125*\[Omega]1^4*\[Omega]2^4 + 32*\[Omega]1^2*\[Omega]2^6 + 
             4*\[Omega]2^8))) + qq1^5*\[Omega]1*
        (-2*qq2^2*(-1 + 2*y^2)*\[Omega]1*\[Omega]2*
          (2*(1 - 7*y^2 + 4*y^4)*\[Omega]1^8 + y*(5 - 11*y^2 + 2*y^4)*
            \[Omega]1^7*\[Omega]2 + (-13 + 7*y^2 + 61*y^4 - 10*y^6)*
            \[Omega]1^6*\[Omega]2^2 + 2*y*(17 - 21*y^2 - 42*y^4 + 20*y^6)*
            \[Omega]1^5*\[Omega]2^3 + (-25 - 76*y^2 + 327*y^4 - 266*y^6 + 
             24*y^8)*\[Omega]1^4*\[Omega]2^4 + y*(103 - 293*y^2 + 318*y^4 - 
             144*y^6 + 64*y^8)*\[Omega]1^3*\[Omega]2^5 + 
           (2 - 15*y^2 + 6*y^4 - 24*y^6 + 24*y^8)*\[Omega]1^2*\[Omega]2^6 - 
           2*y*(3 + 15*y^2 - 54*y^4 + 44*y^6)*\[Omega]1*\[Omega]2^7 + 
           2*(1 + 3*y^2 - 11*y^4 + 10*y^6)*\[Omega]2^8) - 
         8*\[Omega]1^4*\[Omega]2^3*(-168*y^7*\[Omega]1^4*\[Omega]2^3 + 
           96*y^8*\[Omega]1^3*\[Omega]2^4 - \[Omega]1*\[Omega]2^2*
            (9*\[Omega]1^4 + 15*\[Omega]1^2*\[Omega]2^2 + 8*\[Omega]2^4) - 
           4*y^2*\[Omega]1*(3*\[Omega]1^6 - 25*\[Omega]1^4*\[Omega]2^2 - 
             16*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 4*y^5*\[Omega]2*
            (-13*\[Omega]1^6 + 87*\[Omega]1^4*\[Omega]2^2 + 
             32*\[Omega]1^2*\[Omega]2^4 + 6*\[Omega]2^6) + 
           8*y^6*(17*\[Omega]1^5*\[Omega]2^2 - 30*\[Omega]1^3*\[Omega]2^4 - 
             9*\[Omega]1*\[Omega]2^6) + 4*y^4*(2*\[Omega]1^7 - 
             61*\[Omega]1^5*\[Omega]2^2 + 31*\[Omega]1^3*\[Omega]2^4 + 
             24*\[Omega]1*\[Omega]2^6) + 2*y^3*(42*\[Omega]1^6*\[Omega]2 - 
             99*\[Omega]1^4*\[Omega]2^3 - 100*\[Omega]1^2*\[Omega]2^5 - 
             20*\[Omega]2^7) + y*(-17*\[Omega]1^6*\[Omega]2 + 
             13*\[Omega]1^4*\[Omega]2^3 + 44*\[Omega]1^2*\[Omega]2^5 + 
             14*\[Omega]2^7)) - qq2^3*(1 - 2*y^2)^2*(-1 + y^2)*
          (48*y^6*\[Omega]1^3*\[Omega]2^5 - 8*y^5*\[Omega]1^2*\[Omega]2^4*
            (9*\[Omega]1^2 + \[Omega]2^2) + \[Omega]1*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2)^2*(\[Omega]1^2 + 6*\[Omega]2^2) - 
           4*y^4*(8*\[Omega]1^5*\[Omega]2^3 - 8*\[Omega]1^3*\[Omega]2^5 + 
             5*\[Omega]1*\[Omega]2^7) + y^2*(-17*\[Omega]1^7*\[Omega]2 + 
             28*\[Omega]1^5*\[Omega]2^3 + 3*\[Omega]1^3*\[Omega]2^5 + 
             6*\[Omega]1*\[Omega]2^7) + 2*y^3*(25*\[Omega]1^6*\[Omega]2^2 + 
             7*\[Omega]1^4*\[Omega]2^4 - 2*\[Omega]2^8) - 
           2*y*(\[Omega]1^8 + \[Omega]1^6*\[Omega]2^2 + 16*\[Omega]1^4*
              \[Omega]2^4 - 2*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8)) - 
         4*qq2*\[Omega]1^2*\[Omega]2^2*(11*\[Omega]1^7*\[Omega]2 - 
           3*\[Omega]1^5*\[Omega]2^3 - 22*\[Omega]1^3*\[Omega]2^5 + 
           32*y^10*\[Omega]1^3*\[Omega]2^5 - 16*\[Omega]1*\[Omega]2^7 + 
           16*y^9*(3*\[Omega]1^4*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^6) - 
           8*y^8*(24*\[Omega]1^5*\[Omega]2^3 + 18*\[Omega]1^3*\[Omega]2^5 + 
             11*\[Omega]1*\[Omega]2^7) + 4*y^6*(9*\[Omega]1^7*\[Omega]2 + 
             139*\[Omega]1^5*\[Omega]2^3 + 36*\[Omega]1^3*\[Omega]2^5 + 
             40*\[Omega]1*\[Omega]2^7) + y^2*(-43*\[Omega]1^7*\[Omega]2 + 
             203*\[Omega]1^5*\[Omega]2^3 + 134*\[Omega]1^3*\[Omega]2^5 + 
             42*\[Omega]1*\[Omega]2^7) - 2*y^4*(14*\[Omega]1^7*\[Omega]2 + 
             248*\[Omega]1^5*\[Omega]2^3 + 40*\[Omega]1^3*\[Omega]2^5 + 
             47*\[Omega]1*\[Omega]2^7) + y*(\[Omega]1^8 - 69*\[Omega]1^6*
              \[Omega]2^2 - 60*\[Omega]1^4*\[Omega]2^4 + 44*\[Omega]1^2*
              \[Omega]2^6 + 4*\[Omega]2^8) + 
           4*y^7*(2*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 - 
             37*\[Omega]1^2*\[Omega]2^6 + 6*\[Omega]2^8) + 
           y^3*(20*\[Omega]1^8 + 220*\[Omega]1^6*\[Omega]2^2 + 
             27*\[Omega]1^4*\[Omega]2^4 - 175*\[Omega]1^2*\[Omega]2^6 + 
             8*\[Omega]2^8) - 4*y^5*(3*\[Omega]1^8 + 40*\[Omega]1^6*
              \[Omega]2^2 + 33*\[Omega]1^4*\[Omega]2^4 - 48*\[Omega]1^2*
              \[Omega]2^6 + 9*\[Omega]2^8))) + qq1^3*\[Omega]2^2*
        (-64*(1 - 6*y^2 + 4*y^4)*\[Omega]1^8*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         32*qq2*\[Omega]1^5*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*((1 - 6*y^2 + 4*y^4)*\[Omega]1^3 + 
           4*y*(-2 - 5*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2 + 
           (-5 + 13*y^2 + 8*y^4 - 12*y^6)*\[Omega]1*\[Omega]2^2 + 
           y*(3 + 4*y^2 - 4*y^4)*\[Omega]2^3) - qq2^5*(1 - 2*y^2)^2*
          (-1 + y^2)*(16*y^6*\[Omega]1^4*\[Omega]2^3 - 40*y^5*\[Omega]1^3*
            \[Omega]2^2*(\[Omega]1^2 - \[Omega]2^2) + 
           \[Omega]2*(\[Omega]1^2 - \[Omega]2^2)^2*(2*\[Omega]1^2 + 
             3*\[Omega]2^2) + 4*y^4*(7*\[Omega]1^6*\[Omega]2 - 
             22*\[Omega]1^4*\[Omega]2^3 - 4*\[Omega]1^2*\[Omega]2^5) + 
           y^3*(-8*\[Omega]1^7 + 56*\[Omega]1^5*\[Omega]2^2 + 
             38*\[Omega]1^3*\[Omega]2^4 - 18*\[Omega]1*\[Omega]2^6) + 
           y*(-4*\[Omega]1^7 + 2*\[Omega]1^5*\[Omega]2^2 - 30*\[Omega]1^3*
              \[Omega]2^4 + 12*\[Omega]1*\[Omega]2^6) + 
           y^2*(-6*\[Omega]1^6*\[Omega]2 + \[Omega]1^4*\[Omega]2^3 + 
             20*\[Omega]1^2*\[Omega]2^5 - 3*\[Omega]2^7)) + 
         8*qq2^2*\[Omega]1^3*\[Omega]2^2*(64*y^9*\[Omega]1^4*\[Omega]2^4 - 
           32*y^8*(9*\[Omega]1^5*\[Omega]2^3 + 5*\[Omega]1^3*\[Omega]2^5) + 
           8*y^7*(15*\[Omega]1^6*\[Omega]2^2 + 44*\[Omega]1^4*\[Omega]2^4 + 
             5*\[Omega]1^2*\[Omega]2^6) + 2*(8*\[Omega]1^7*\[Omega]2 + 
             9*\[Omega]1^5*\[Omega]2^3 - 9*\[Omega]1^3*\[Omega]2^5 - 
             8*\[Omega]1*\[Omega]2^7) - 8*y^2*(6*\[Omega]1^7*\[Omega]2 + 
             2*\[Omega]1^5*\[Omega]2^3 + 7*\[Omega]1^3*\[Omega]2^5 - 
             3*\[Omega]1*\[Omega]2^7) + 16*y^6*(3*\[Omega]1^7*\[Omega]2 + 
             21*\[Omega]1^5*\[Omega]2^3 + 10*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) - 4*y^4*(11*\[Omega]1^7*\[Omega]2 - 
             51*\[Omega]1^5*\[Omega]2^3 - 27*\[Omega]1^3*\[Omega]2^5 + 
             27*\[Omega]1*\[Omega]2^7) + y*(10*\[Omega]1^8 - 
             43*\[Omega]1^6*\[Omega]2^2 + 43*\[Omega]1^2*\[Omega]2^6 - 
             10*\[Omega]2^8) - 4*y^5*(6*\[Omega]1^8 + 65*\[Omega]1^6*
              \[Omega]2^2 + 184*\[Omega]1^4*\[Omega]2^4 + 23*\[Omega]1^2*
              \[Omega]2^6 + 6*\[Omega]2^8) + y^3*(32*\[Omega]1^8 + 
             98*\[Omega]1^6*\[Omega]2^2 + 96*\[Omega]1^4*\[Omega]2^4 + 
             70*\[Omega]1^2*\[Omega]2^6 + 40*\[Omega]2^8)) + 
         4*qq2^3*\[Omega]1^2*\[Omega]2*(17*\[Omega]1^6*\[Omega]2^2 + 
           48*\[Omega]1^4*\[Omega]2^4 + 224*y^10*\[Omega]1^4*\[Omega]2^4 + 
           11*\[Omega]1^2*\[Omega]2^6 - 4*\[Omega]2^8 - 
           16*y^9*(3*\[Omega]1^5*\[Omega]2^3 + 20*\[Omega]1^3*\[Omega]2^5) + 
           16*y^8*(4*\[Omega]1^6*\[Omega]2^2 - 25*\[Omega]1^4*\[Omega]2^4 + 
             8*\[Omega]1^2*\[Omega]2^6) + 4*y^5*(39*\[Omega]1^7*\[Omega]2 - 
             44*\[Omega]1^5*\[Omega]2^3 - 47*\[Omega]1^3*\[Omega]2^5 - 
             39*\[Omega]1*\[Omega]2^7) - y^3*(26*\[Omega]1^7*\[Omega]2 + 
             61*\[Omega]1^5*\[Omega]2^3 + 74*\[Omega]1^3*\[Omega]2^5 - 
             33*\[Omega]1*\[Omega]2^7) + y*(-57*\[Omega]1^5*\[Omega]2^3 + 
             4*\[Omega]1^3*\[Omega]2^5 + 33*\[Omega]1*\[Omega]2^7) + 
           y^7*(-96*\[Omega]1^7*\[Omega]2 + 116*\[Omega]1^5*\[Omega]2^3 + 
             528*\[Omega]1^3*\[Omega]2^5 + 108*\[Omega]1*\[Omega]2^7) + 
           y^2*(3*\[Omega]1^6*\[Omega]2^2 - 82*\[Omega]1^4*\[Omega]2^4 - 
             127*\[Omega]1^2*\[Omega]2^6 - 10*\[Omega]2^8) + 
           4*y^6*(8*\[Omega]1^8 - 19*\[Omega]1^6*\[Omega]2^2 + 
             13*\[Omega]1^4*\[Omega]2^4 - 69*\[Omega]1^2*\[Omega]2^6 - 
             9*\[Omega]2^8) + y^4*(-52*\[Omega]1^8 + 64*\[Omega]1^6*
              \[Omega]2^2 + 358*\[Omega]1^4*\[Omega]2^4 + 240*\[Omega]1^2*
              \[Omega]2^6 + 46*\[Omega]2^8)) - 2*qq2^4*(-1 + 2*y^2)*
          (2*\[Omega]1^8*\[Omega]2 + 64*y^9*\[Omega]1^5*\[Omega]2^4 + 
           19*\[Omega]1^4*\[Omega]2^5 + 11*\[Omega]1^2*\[Omega]2^7 + 
           8*y^8*\[Omega]1^4*\[Omega]2^3*(\[Omega]1^2 + 9*\[Omega]2^2) - 
           8*y^7*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^4 + 26*\[Omega]1^2*
              \[Omega]2^2 + 13*\[Omega]2^4) - 
           2*y^6*(6*\[Omega]1^8*\[Omega]2 + 19*\[Omega]1^4*\[Omega]2^5 + 
             11*\[Omega]1^2*\[Omega]2^7) + 2*y^5*(4*\[Omega]1^9 + 
             6*\[Omega]1^7*\[Omega]2^2 + 25*\[Omega]1^5*\[Omega]2^4 + 
             134*\[Omega]1^3*\[Omega]2^6 - 5*\[Omega]1*\[Omega]2^8) - 
           y*(2*\[Omega]1^7*\[Omega]2^2 + 75*\[Omega]1^5*\[Omega]2^4 + 
             2*\[Omega]1^3*\[Omega]2^6 + 9*\[Omega]1*\[Omega]2^8) + 
           y^3*(-12*\[Omega]1^9 + 50*\[Omega]1^7*\[Omega]2^2 + 
             133*\[Omega]1^5*\[Omega]2^4 - 154*\[Omega]1^3*\[Omega]2^6 + 
             23*\[Omega]1*\[Omega]2^8) - y^2*(28*\[Omega]1^8*\[Omega]2 + 
             12*\[Omega]1^6*\[Omega]2^3 - 33*\[Omega]1^4*\[Omega]2^5 + 
             12*\[Omega]1^2*\[Omega]2^7 + \[Omega]2^9) + 
           y^4*(30*\[Omega]1^8*\[Omega]2 - 40*\[Omega]1^6*\[Omega]2^3 - 
             37*\[Omega]1^4*\[Omega]2^5 + \[Omega]1^2*\[Omega]2^7 + 
             2*\[Omega]2^9))) + qq1^4*\[Omega]2*
        (-32*\[Omega]1^6*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2*((1 - 12*y^2 + 8*y^4)*\[Omega]1^2 + 
           y*(-7 + 20*y^2 - 12*y^4)*\[Omega]1*\[Omega]2 + 
           (-1 + 6*y^2 - 4*y^4)*\[Omega]2^2) + qq2^4*(1 - 2*y^2)^2*(-1 + y^2)*
          (48*y^6*\[Omega]1^4*\[Omega]2^4 + (6*\[Omega]1^2 + \[Omega]2^2)*
            (-(\[Omega]1^2*\[Omega]2) + \[Omega]2^3)^2 - 
           8*y^5*(13*\[Omega]1^5*\[Omega]2^3 - 3*\[Omega]1^3*\[Omega]2^5) + 
           4*y^4*(11*\[Omega]1^6*\[Omega]2^2 - 8*\[Omega]1^4*\[Omega]2^4 - 
             8*\[Omega]1^2*\[Omega]2^6) + 2*y^3*(2*\[Omega]1^7*\[Omega]2 + 
             12*\[Omega]1^5*\[Omega]2^3 + 23*\[Omega]1^3*\[Omega]2^5 - 
             7*\[Omega]1*\[Omega]2^7) - 2*y*(4*\[Omega]1^7*\[Omega]2 + 
             5*\[Omega]1^5*\[Omega]2^3 + 11*\[Omega]1^3*\[Omega]2^5 - 
             6*\[Omega]1*\[Omega]2^7) - y^2*(8*\[Omega]1^8 - 
             22*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 - 
             12*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8)) + 
         8*qq2*\[Omega]1^4*\[Omega]2^2*(-192*y^8*\[Omega]1^4*\[Omega]2^4 + 
           96*y^9*\[Omega]1^3*\[Omega]2^5 + \[Omega]2^2*
            (\[Omega]1^2 + \[Omega]2^2)^2*(-15*\[Omega]1^2 + 8*\[Omega]2^2) - 
           8*y^5*\[Omega]1*\[Omega]2*(\[Omega]1^6 + 32*\[Omega]1^4*
              \[Omega]2^2 - 8*\[Omega]2^6) - 2*y*\[Omega]1*\[Omega]2*
            (7*\[Omega]1^6 - 29*\[Omega]1^4*\[Omega]2^2 - 39*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6) + 8*y^6*\[Omega]2^2*
            (-12*\[Omega]1^6 + 9*\[Omega]1^4*\[Omega]2^2 + 8*\[Omega]1^2*
              \[Omega]2^4 + 3*\[Omega]2^6) + 
           8*y^7*(31*\[Omega]1^5*\[Omega]2^3 - 14*\[Omega]1^3*\[Omega]2^5 - 
             9*\[Omega]1*\[Omega]2^7) + 2*y^3*(8*\[Omega]1^7*\[Omega]2 - 
             85*\[Omega]1^5*\[Omega]2^3 - 6*\[Omega]1^3*\[Omega]2^5 + 
             23*\[Omega]1*\[Omega]2^7) + 8*y^4*(\[Omega]1^8 + 
             15*\[Omega]1^6*\[Omega]2^2 + 37*\[Omega]1^4*\[Omega]2^4 - 
             7*\[Omega]1^2*\[Omega]2^6 - 3*\[Omega]2^8) - 
           2*y^2*(6*\[Omega]1^8 - 29*\[Omega]1^6*\[Omega]2^2 + 
             47*\[Omega]1^4*\[Omega]2^4 + 43*\[Omega]1^2*\[Omega]2^6 + 
             7*\[Omega]2^8)) + 2*qq2^3*(-1 + 2*y^2)*\[Omega]1*
          (-3*\[Omega]1^7*\[Omega]2^2 - 23*\[Omega]1^5*\[Omega]2^4 + 
           128*y^9*\[Omega]1^4*\[Omega]2^5 + 23*\[Omega]1^3*\[Omega]2^6 + 
           3*\[Omega]1*\[Omega]2^8 + 8*y^8*\[Omega]1^3*\[Omega]2^4*
            (-5*\[Omega]1^2 + \[Omega]2^2) + 32*y^7*
            (3*\[Omega]1^6*\[Omega]2^3 - 10*\[Omega]1^4*\[Omega]2^5 - 
             3*\[Omega]1^2*\[Omega]2^7) + 4*y*(2*\[Omega]1^8*\[Omega]2 + 
             5*\[Omega]1^6*\[Omega]2^3 + 2*\[Omega]1^4*\[Omega]2^5 - 
             \[Omega]1^2*\[Omega]2^7) - y^2*(3*\[Omega]1^9 + 
             36*\[Omega]1^7*\[Omega]2^2 + 31*\[Omega]1^5*\[Omega]2^4 + 
             10*\[Omega]1^3*\[Omega]2^6 + 4*\[Omega]1*\[Omega]2^8) - 
           2*y^6*(35*\[Omega]1^7*\[Omega]2^2 + 49*\[Omega]1^5*\[Omega]2^4 - 
             69*\[Omega]1^3*\[Omega]2^6 + 13*\[Omega]1*\[Omega]2^8) + 
           y^4*(2*\[Omega]1^9 + 137*\[Omega]1^7*\[Omega]2^2 + 
             103*\[Omega]1^5*\[Omega]2^4 - 117*\[Omega]1^3*\[Omega]2^6 + 
             23*\[Omega]1*\[Omega]2^8) + 8*y^5*(3*\[Omega]1^8*\[Omega]2 - 
             14*\[Omega]1^6*\[Omega]2^3 + 33*\[Omega]1^4*\[Omega]2^5 + 
             19*\[Omega]1^2*\[Omega]2^7 + \[Omega]2^9) - 
           4*y^3*(11*\[Omega]1^8*\[Omega]2 - 5*\[Omega]1^6*\[Omega]2^3 + 
             11*\[Omega]1^4*\[Omega]2^5 + 20*\[Omega]1^2*\[Omega]2^7 + 
             \[Omega]2^9)) + 4*qq2^2*\[Omega]1^2*\[Omega]2*
          (4*\[Omega]1^8*\[Omega]2 - 19*\[Omega]1^6*\[Omega]2^3 - 
           64*\[Omega]1^4*\[Omega]2^5 + 96*y^10*\[Omega]1^4*\[Omega]2^5 - 
           25*\[Omega]1^2*\[Omega]2^7 - 48*y^9*(8*\[Omega]1^5*\[Omega]2^4 - 
             \[Omega]1^3*\[Omega]2^6) + y*(-3*\[Omega]1^9 - 
             17*\[Omega]1^7*\[Omega]2^2 + 69*\[Omega]1^5*\[Omega]2^4 + 
             111*\[Omega]1^3*\[Omega]2^6) + 16*y^8*
            (4*\[Omega]1^6*\[Omega]2^3 + 7*\[Omega]1^4*\[Omega]2^5 - 
             7*\[Omega]1^2*\[Omega]2^7) + y^3*(20*\[Omega]1^9 - 
             65*\[Omega]1^7*\[Omega]2^2 - 130*\[Omega]1^5*\[Omega]2^4 - 
             239*\[Omega]1^3*\[Omega]2^6 - 22*\[Omega]1*\[Omega]2^8) - 
           4*y^5*(3*\[Omega]1^9 + 9*\[Omega]1^7*\[Omega]2^2 + 
             128*\[Omega]1^5*\[Omega]2^4 - 92*\[Omega]1^3*\[Omega]2^6 - 
             11*\[Omega]1*\[Omega]2^8) + 4*y^7*(5*\[Omega]1^7*\[Omega]2^2 + 
             228*\[Omega]1^5*\[Omega]2^4 - 53*\[Omega]1^3*\[Omega]2^6 - 
             4*\[Omega]1*\[Omega]2^8) + 4*y^6*(4*\[Omega]1^8*\[Omega]2 - 
             67*\[Omega]1^6*\[Omega]2^3 - 134*\[Omega]1^4*\[Omega]2^5 + 
             51*\[Omega]1^2*\[Omega]2^7 + 4*\[Omega]2^9) - 
           4*y^4*(4*\[Omega]1^8*\[Omega]2 - 76*\[Omega]1^6*\[Omega]2^3 - 
             72*\[Omega]1^4*\[Omega]2^5 + 39*\[Omega]1^2*\[Omega]2^7 + 
             7*\[Omega]2^9) + y^2*(10*\[Omega]1^8*\[Omega]2 + 
             63*\[Omega]1^6*\[Omega]2^3 + 34*\[Omega]1^4*\[Omega]2^5 + 
             57*\[Omega]1^2*\[Omega]2^7 + 12*\[Omega]2^9)))))/
     (qq1*(qq1 - qq2)^2*(-1 + y^2)*\[Omega]1*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)), 
 c2^2*((256*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*
      (qq1^3*(-1 + 2*y^2)*(32*y^5*\[Omega]1^2*\[Omega]2^4 + 
         \[Omega]1^3*\[Omega]2*(\[Omega]1^2 - 5*\[Omega]2^2) - 
         26*y^4*\[Omega]1*\[Omega]2^3*(3*\[Omega]1^2 + \[Omega]2^2) + 
         8*y^3*(3*\[Omega]1^2*\[Omega]2 + \[Omega]2^3)^2 + 
         4*y*(\[Omega]1^6 + 2*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1^2*
            \[Omega]2^4) - y^2*(30*\[Omega]1^5*\[Omega]2 + 
           31*\[Omega]1^3*\[Omega]2^3 + 15*\[Omega]1*\[Omega]2^5)) + 
       \[Omega]1*(-16*\[Omega]1^2*\[Omega]2^5*((1 + 2*y^2)*\[Omega]1^4 - 
           4*(y + 2*y^3)*\[Omega]1^3*\[Omega]2 + (5 - 4*y^2 + 20*y^4)*
            \[Omega]1^2*\[Omega]2^2 - 4*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^3 + 
           (1 + 2*y^2)*\[Omega]2^4) + 4*qq2*\[Omega]1*\[Omega]2^3*
          ((4 + 8*y^2)*\[Omega]1^5 - 4*y*(7 + 6*y^2)*\[Omega]1^4*\[Omega]2 + 
           (19 + 36*y^2 + 44*y^4)*\[Omega]1^3*\[Omega]2^2 + 
           4*y*(-11 - 12*y^2 + 4*y^4)*\[Omega]1^2*\[Omega]2^3 - 
           3*(1 - 28*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^4 + 
           4*y*(-3 + 2*y^2)*\[Omega]2^5) + 4*qq2^2*\[Omega]2*
          (-((1 + 2*y^2)*\[Omega]1^6) + 12*y*\[Omega]1^5*\[Omega]2 + 
           (-5 - 33*y^2 + 18*y^4)*\[Omega]1^4*\[Omega]2^2 + 
           y*(21 + 40*y^2 - 52*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (5 - 67*y^2 + 44*y^4 + 28*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           y*(3 + 32*y^2 - 44*y^4)*\[Omega]1*\[Omega]2^5 + 
           y^2*(-5 + 6*y^2)*\[Omega]2^6) - qq2^3*(-1 + 2*y^2)*
          (\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - 5*\[Omega]2^2) - 
           32*y^3*\[Omega]1*\[Omega]2^2*(\[Omega]1^2 + \[Omega]2^2) - 
           4*y*(\[Omega]1^5 + 2*\[Omega]1^3*\[Omega]2^2 - 
             \[Omega]1*\[Omega]2^4) + 6*y^4*(3*\[Omega]1^2*\[Omega]2^3 + 
             \[Omega]2^5) + y^2*(18*\[Omega]1^4*\[Omega]2 + 
             33*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5))) + 
       qq1*(-4*\[Omega]1^2*\[Omega]2^3*((4 + 8*y^2)*\[Omega]1^5 - 
           4*y*(3 + 14*y^2)*\[Omega]1^4*\[Omega]2 + (23 - 44*y^2 + 188*y^4)*
            \[Omega]1^3*\[Omega]2^2 - 4*y*(5 + 4*y^2 + 36*y^4)*\[Omega]1^2*
            \[Omega]2^3 + (1 + 4*y^2 + 84*y^4)*\[Omega]1*\[Omega]2^4 + 
           4*y*(1 - 6*y^2)*\[Omega]2^5) + 8*qq2*\[Omega]1*\[Omega]2*
          ((1 + 2*y^2)*\[Omega]1^6 - 6*(y + 2*y^3)*\[Omega]1^5*\[Omega]2 + 
           (6 - y^2 + 46*y^4)*\[Omega]1^4*\[Omega]2^2 - 
           4*y*(3 + y^2 + 14*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (-4 + 29*y^2 + 28*y^6)*\[Omega]1^2*\[Omega]2^4 - 
           2*y*(-1 + 8*y^2 + 4*y^4)*\[Omega]1*\[Omega]2^5 + 
           y^2*(-1 + 6*y^2)*\[Omega]2^6) + qq2^2*(-1 + 2*y^2)*
          (32*y^5*\[Omega]1^2*\[Omega]2^4 + 3*\[Omega]1^3*\[Omega]2*
            (\[Omega]1^2 - 5*\[Omega]2^2) - 14*y^4*\[Omega]1*\[Omega]2^3*
            (3*\[Omega]1^2 + \[Omega]2^2) + 8*y^3*(-(\[Omega]1^2*\[Omega]2) + 
              \[Omega]2^3)^2 - 4*y*(\[Omega]1^6 + 2*\[Omega]1^4*\[Omega]2^2 - 
             5*\[Omega]1^2*\[Omega]2^4) + y^2*(6*\[Omega]1^5*\[Omega]2 + 
             35*\[Omega]1^3*\[Omega]2^3 - 13*\[Omega]1*\[Omega]2^5))) + 
       qq1^2*(-4*\[Omega]1*\[Omega]2*((1 + 2*y^2)*\[Omega]1^6 - 
           24*y^3*\[Omega]1^5*\[Omega]2 + (7 - 35*y^2 + 110*y^4)*\[Omega]1^4*
            \[Omega]2^2 + y*(-3 + 32*y^2 - 164*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (-3 - 9*y^2 + 44*y^4 + 84*y^6)*\[Omega]1^2*\[Omega]2^4 + 
           y*(7 - 60*y^4)*\[Omega]1*\[Omega]2^5 + y^2*(-7 + 18*y^2)*
            \[Omega]2^6) - qq2*(-1 + 2*y^2)*(64*y^5*\[Omega]1^2*\[Omega]2^4 + 
           3*\[Omega]1^3*\[Omega]2*(\[Omega]1^2 - 5*\[Omega]2^2) - 
           46*y^4*\[Omega]1*\[Omega]2^3*(3*\[Omega]1^2 + \[Omega]2^2) + 
           4*y*(\[Omega]1^6 + 2*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*
              \[Omega]2^4) - y^2*(42*\[Omega]1^5*\[Omega]2 + 
             29*\[Omega]1^3*\[Omega]2^3 + 29*\[Omega]1*\[Omega]2^5) + 
           16*y^3*(7*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6)))))/((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) - 
    (512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      (qq1^3*(-2*\[Omega]1^3*\[Omega]2^3 + 8*y^5*\[Omega]1^2*\[Omega]2^4 + 
         y*(2*\[Omega]1^6 + 5*\[Omega]1^4*\[Omega]2^2 + 5*\[Omega]1^2*
            \[Omega]2^4) - 2*y^4*(11*\[Omega]1^3*\[Omega]2^3 + 
           3*\[Omega]1*\[Omega]2^5) - y^2*(12*\[Omega]1^5*\[Omega]2 + 
           13*\[Omega]1^3*\[Omega]2^3 + 5*\[Omega]1*\[Omega]2^5) + 
         2*y^3*(12*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*\[Omega]2^4 + 
           \[Omega]2^6)) - (-1 + 2*y^2)*\[Omega]1*\[Omega]2^2*
        (16*\[Omega]1^4*\[Omega]2^5 - 12*qq2*\[Omega]1^2*\[Omega]2^3*
          (\[Omega]1^2 - \[Omega]2^2) + 2*qq2^2*\[Omega]1*\[Omega]2*
          (\[Omega]1^3 + 2*y*\[Omega]1^2*\[Omega]2 - (5 + 2*y^2)*\[Omega]1*
            \[Omega]2^2 + 4*y*\[Omega]2^3) + qq2^3*(2*\[Omega]1^2*\[Omega]2 + 
           y^2*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2) - 
           y*(\[Omega]1^3 + 3*\[Omega]1*\[Omega]2^2))) + 
       qq1*(4*\[Omega]1^2*\[Omega]2^4*(5*\[Omega]1^3*\[Omega]2 + 
           16*y^3*\[Omega]1^2*\[Omega]2^2 - \[Omega]1*\[Omega]2^3 - 
           6*y^2*\[Omega]1*\[Omega]2*(3*\[Omega]1^2 + \[Omega]2^2) + 
           2*y*(\[Omega]1^4 + \[Omega]2^4)) + 4*qq2*\[Omega]1*\[Omega]2^2*
          (-2*\[Omega]1^4*\[Omega]2 + 4*\[Omega]1^2*\[Omega]2^3 + 
           8*y^4*\[Omega]1^2*\[Omega]2^3 - 2*y^3*\[Omega]1*\[Omega]2^2*
            (9*\[Omega]1^2 + \[Omega]2^2) - y*(2*\[Omega]1^5 + 
             3*\[Omega]1^3*\[Omega]2^2 + 5*\[Omega]1*\[Omega]2^4) + 
           2*y^2*(7*\[Omega]1^4*\[Omega]2 + 2*\[Omega]1^2*\[Omega]2^3 + 
             \[Omega]2^5)) + qq2^2*(-6*\[Omega]1^3*\[Omega]2^3 + 
           8*y^5*\[Omega]1^2*\[Omega]2^4 - 2*y^4*\[Omega]1*\[Omega]2^3*
            (9*\[Omega]1^2 + \[Omega]2^2) + y*(2*\[Omega]1^6 + 
             7*\[Omega]1^4*\[Omega]2^2 + 11*\[Omega]1^2*\[Omega]2^4) - 
           y^2*(12*\[Omega]1^5*\[Omega]2 + 7*\[Omega]1^3*\[Omega]2^3 + 
             7*\[Omega]1*\[Omega]2^5) + 2*y^3*(10*\[Omega]1^4*\[Omega]2^2 + 
             \[Omega]1^2*\[Omega]2^4 + \[Omega]2^6))) + 
       qq1^2*(2*\[Omega]1*\[Omega]2^2*(-20*y^4*\[Omega]1^2*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2) + 
           4*y^3*(10*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^4) + 
           y*(4*\[Omega]1^5 + 4*\[Omega]1^3*\[Omega]2^2 + 6*\[Omega]1*
              \[Omega]2^4) - 2*y^2*(13*\[Omega]1^4*\[Omega]2 + 
             8*\[Omega]1^2*\[Omega]2^3 + 2*\[Omega]2^5)) + 
         qq2*(6*\[Omega]1^3*\[Omega]2^3 - 16*y^5*\[Omega]1^2*\[Omega]2^4 - 
           y*(4*\[Omega]1^6 + 11*\[Omega]1^4*\[Omega]2^2 + 13*\[Omega]1^2*
              \[Omega]2^4) + 2*y^4*(21*\[Omega]1^3*\[Omega]2^3 + 
             5*\[Omega]1*\[Omega]2^5) + y^2*(24*\[Omega]1^5*\[Omega]2 + 
             23*\[Omega]1^3*\[Omega]2^3 + 11*\[Omega]1*\[Omega]2^5) - 
           2*y^3*(23*\[Omega]1^4*\[Omega]2^2 + 11*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6)))))/((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*(qq1^7*(-1 + 2*y^2)*\[Omega]1^4*\[Omega]2*
        ((-1 + 6*y^2)*\[Omega]1^5 + (1 + 5*y^2 + 34*y^4)*\[Omega]1^3*
          \[Omega]2^2 - 2*y*(1 + 10*y^2 + 8*y^4)*\[Omega]1^2*\[Omega]2^3 + 
         y^2*(5 + 14*y^2)*\[Omega]1*\[Omega]2^4 - 4*y^3*\[Omega]2^5 + 
         \[Omega]1^4*(2*y*\[Omega]2 - 24*y^3*\[Omega]2)) + 
       qq1^6*\[Omega]1^3*(\[Omega]1*\[Omega]2*(2*(1 + 6*y^2)*\[Omega]1^7 - 
           8*(y + 10*y^3)*\[Omega]1^6*\[Omega]2 + (11 - 6*y^2 + 240*y^4)*
            \[Omega]1^5*\[Omega]2^2 - 2*y*(9 + 18*y^2 + 152*y^4)*\[Omega]1^4*
            \[Omega]2^3 + (-1 + 6*y^2 + 156*y^4 + 120*y^6)*\[Omega]1^3*
            \[Omega]2^4 + 4*y*(1 - 4*y^2 - 32*y^4 + 8*y^6)*\[Omega]1^2*
            \[Omega]2^5 - 2*y^2*(5 - 26*y^2 + 16*y^4)*\[Omega]1*\[Omega]2^6 + 
           4*y^3*(-1 + 2*y^2)*\[Omega]2^7) + qq2*(-1 + 2*y^2)*
          (64*y^6*\[Omega]1^2*\[Omega]2^5 + 3*\[Omega]1^4*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2) - 2*y*\[Omega]1^3*(2*\[Omega]1^4 + 
             5*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + y^2*\[Omega]1^2*
            \[Omega]2*(6*\[Omega]1^4 + 9*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) - 4*y^3*\[Omega]1*\[Omega]2^2*(\[Omega]1^4 + 
             3*\[Omega]2^4) - 8*y^5*(13*\[Omega]1^3*\[Omega]2^4 + 
             7*\[Omega]1*\[Omega]2^6) + 2*y^4*(21*\[Omega]1^4*\[Omega]2^3 + 
             27*\[Omega]1^2*\[Omega]2^5 + 8*\[Omega]2^7))) + 
       qq2^2*\[Omega]1*\[Omega]2^4*(128*y*\[Omega]1^5*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         32*qq2*\[Omega]1^3*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*(4*y*\[Omega]1^2 - 
           \[Omega]1*\[Omega]2 + 4*y^2*\[Omega]1*\[Omega]2 - 
           2*y*\[Omega]2^2) - 8*qq2^3*\[Omega]1*\[Omega]2*
          ((-1 + 4*y^2)*\[Omega]1^7 - 12*y^3*\[Omega]1^6*\[Omega]2 + 
           (2 + 23*y^2)*\[Omega]1^5*\[Omega]2^2 + y*(-27 - 32*y^2 + 16*y^4)*
            \[Omega]1^4*\[Omega]2^3 + (9 + 62*y^2 - 12*y^4)*\[Omega]1^3*
            \[Omega]2^4 + 4*y*(-9 - 5*y^2 + 2*y^4)*\[Omega]1^2*\[Omega]2^5 + 
           (4 + 31*y^2 - 16*y^4)*\[Omega]1*\[Omega]2^6 + y*(-7 + 4*y^2)*
            \[Omega]2^7) + qq2^5*(-1 + 2*y^2)*(\[Omega]1^2*\[Omega]2*
            (\[Omega]1^2 - \[Omega]2^2) - 2*y*\[Omega]1*(2*\[Omega]1^4 + 
             5*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           4*y^3*(7*\[Omega]1^3*\[Omega]2^2 + 5*\[Omega]1*\[Omega]2^4) + 
           2*y^4*(7*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5) + 
           3*y^2*(6*\[Omega]1^4*\[Omega]2 + 9*\[Omega]1^2*\[Omega]2^3 + 
             \[Omega]2^5)) + 8*qq2^2*\[Omega]1^2*\[Omega]2^2*
          (-4*\[Omega]1^6*\[Omega]2 - 3*\[Omega]1^4*\[Omega]2^3 + 
           16*y^5*\[Omega]1^3*\[Omega]2^4 + 7*\[Omega]1^2*\[Omega]2^5 + 
           5*\[Omega]2^7 + 12*y^4*\[Omega]1^2*\[Omega]2^3*(4*\[Omega]1^2 + 
             \[Omega]2^2) + 4*y*(\[Omega]1^7 + 3*\[Omega]1^5*\[Omega]2^2 - 
             6*\[Omega]1^3*\[Omega]2^4 - 8*\[Omega]1*\[Omega]2^6) - 
           4*y^3*(11*\[Omega]1^5*\[Omega]2^2 + 32*\[Omega]1^3*\[Omega]2^4 + 
             5*\[Omega]1*\[Omega]2^6) + y^2*(54*\[Omega]1^4*\[Omega]2^3 + 
             92*\[Omega]1^2*\[Omega]2^5 + 6*\[Omega]2^7)) + 
         qq2^4*(6*\[Omega]1^6*\[Omega]2 + 19*\[Omega]1^4*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2^5 - 72*y^6*\[Omega]1^2*\[Omega]2^5 + 
           8*y^3*(\[Omega]1^7 + 2*\[Omega]1^5*\[Omega]2^2 - 
             13*\[Omega]1^3*\[Omega]2^4 - 7*\[Omega]1*\[Omega]2^6) + 
           8*y^5*(4*\[Omega]1^5*\[Omega]2^2 + 21*\[Omega]1^3*\[Omega]2^4 + 
             12*\[Omega]1*\[Omega]2^6) - 2*y*(2*\[Omega]1^7 + 
             32*\[Omega]1^5*\[Omega]2^2 + 51*\[Omega]1^3*\[Omega]2^4 + 
             14*\[Omega]1*\[Omega]2^6) - 4*y^4*(8*\[Omega]1^6*\[Omega]2 + 
             34*\[Omega]1^4*\[Omega]2^3 + 29*\[Omega]1^2*\[Omega]2^5 + 
             5*\[Omega]2^7) + 2*y^2*(10*\[Omega]1^6*\[Omega]2 + 
             83*\[Omega]1^4*\[Omega]2^3 + 91*\[Omega]1^2*\[Omega]2^5 + 
             9*\[Omega]2^7))) - qq1^5*\[Omega]1^2*
        (qq2*\[Omega]1*\[Omega]2*((2 + 28*y^2)*\[Omega]1^8 - 
           32*(y + 2*y^3)*\[Omega]1^7*\[Omega]2 - 5*(-3 - 26*y^2 + 32*y^4)*
            \[Omega]1^6*\[Omega]2^2 + 4*y*(-7 - 82*y^2 + 240*y^4)*\[Omega]1^5*
            \[Omega]2^3 - 2*(5 - 57*y^2 - 44*y^4 + 724*y^6)*\[Omega]1^4*
            \[Omega]2^4 + 8*y^3*(-17 + 66*y^2 + 96*y^4)*\[Omega]1^3*
            \[Omega]2^5 + (-3 - 2*y^2 + 112*y^4 - 656*y^6 + 32*y^8)*
            \[Omega]1^2*\[Omega]2^6 - 8*y*(-1 + 7*y^2 - 20*y^4 + 4*y^6)*
            \[Omega]1*\[Omega]2^7 + 2*y^2*(-3 + 4*y^2 + 4*y^4)*\[Omega]2^8) + 
         4*\[Omega]1^3*\[Omega]2^2*(64*y^6*\[Omega]1^2*\[Omega]2^5 + 
           4*y^4*\[Omega]2^3*(\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + 
             4*\[Omega]2^4) - \[Omega]1^2*\[Omega]2*(6*\[Omega]1^4 + 
             15*\[Omega]1^2*\[Omega]2^2 + 5*\[Omega]2^4) - 
           8*y^3*(2*\[Omega]1^5*\[Omega]2^2 - 5*\[Omega]1^3*\[Omega]2^4 - 
             3*\[Omega]1*\[Omega]2^6) + y*(-4*\[Omega]1^7 + 
             22*\[Omega]1^5*\[Omega]2^2 + 34*\[Omega]1^3*\[Omega]2^4 + 
             6*\[Omega]1*\[Omega]2^6) - 8*y^5*(7*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) + 2*y^2*(8*\[Omega]1^6*\[Omega]2 - 
             13*\[Omega]1^4*\[Omega]2^3 - 20*\[Omega]1^2*\[Omega]2^5 - 
             3*\[Omega]2^7)) + qq2^2*(-1 + 2*y^2)*(3*\[Omega]1^7*\[Omega]2 - 
           \[Omega]1^5*\[Omega]2^3 - 2*\[Omega]1^3*\[Omega]2^5 + 
           64*y^7*\[Omega]1^2*\[Omega]2^6 - 8*y^6*\[Omega]1*\[Omega]2^5*
            (\[Omega]1^2 + 7*\[Omega]2^2) + 8*y^5*\[Omega]2^4*
            (-13*\[Omega]1^4 + \[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           8*y^3*\[Omega]2^2*(-\[Omega]1^6 + 11*\[Omega]1^4*\[Omega]2^2 + 
             3*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) - 
           2*y*(4*\[Omega]1^8 + 5*\[Omega]1^6*\[Omega]2^2 + 
             9*\[Omega]1^4*\[Omega]2^4 - 2*\[Omega]1^2*\[Omega]2^6) + 
           y^2*(14*\[Omega]1^7*\[Omega]2 - 15*\[Omega]1^5*\[Omega]2^3 - 
             5*\[Omega]1^3*\[Omega]2^5 - 10*\[Omega]1*\[Omega]2^7) + 
           2*y^4*(25*\[Omega]1^5*\[Omega]2^3 - 9*\[Omega]1^3*\[Omega]2^5 - 
             8*\[Omega]1*\[Omega]2^7))) - qq1*qq2*\[Omega]2^3*
        (64*(1 + 2*y^2)*\[Omega]1^7*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         8*qq2^2*\[Omega]1^3*\[Omega]2^2*((2 + 4*y^2)*\[Omega]1^8 + 
           8*y*\[Omega]1^7*\[Omega]2 - 2*(5 + 25*y^2 + 22*y^4)*\[Omega]1^6*
            \[Omega]2^2 + 4*y*(23 + 26*y^2 + 12*y^4)*\[Omega]1^5*
            \[Omega]2^3 + (-27 - 158*y^2 - 128*y^4 + 16*y^6)*\[Omega]1^4*
            \[Omega]2^4 + 8*y*(13 + 6*y^2 + 8*y^4)*\[Omega]1^3*\[Omega]2^5 - 
           2*(8 + 17*y^2 + 10*y^4)*\[Omega]1^2*\[Omega]2^6 - 
           8*y*(-2 + 3*y^2)*\[Omega]1*\[Omega]2^7 + (-1 + 10*y^2)*
            \[Omega]2^8) + qq2^4*\[Omega]1*((-6 + 8*y^2 + 8*y^4)*
            \[Omega]1^8 + 16*y*(2 + y^2 - 2*y^4)*\[Omega]1^7*\[Omega]2 + 
           (3 - 164*y^2 - 20*y^4 + 32*y^6)*\[Omega]1^6*\[Omega]2^2 - 
           8*y*(3 - 69*y^2 + 38*y^4)*\[Omega]1^5*\[Omega]2^3 + 
           2*(19 - 89*y^2 - 238*y^4 + 328*y^6)*\[Omega]1^4*\[Omega]2^4 - 
           4*y*(37 - 172*y^2 + 160*y^4 + 72*y^6)*\[Omega]1^3*\[Omega]2^5 + 
           (9 + 52*y^2 - 204*y^4 + 512*y^6)*\[Omega]1^2*\[Omega]2^6 - 
           8*y*(3 - 4*y^2 + 20*y^4)*\[Omega]1*\[Omega]2^7 + 
           2*y^2*(1 + 14*y^2)*\[Omega]2^8) - 32*qq2*\[Omega]1^5*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          ((2 + 4*y^2)*\[Omega]1^2 - (1 + 8*y^2)*\[Omega]2^2 + 
           \[Omega]1*(6*y*\[Omega]2 + 4*y^3*\[Omega]2)) + 
         qq2^5*(-1 + 2*y^2)*(3*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - 
             \[Omega]2^2) - 2*y*\[Omega]1^2*\[Omega]2*(2*\[Omega]1^4 + 
             13*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           8*y^5*(7*\[Omega]1^4*\[Omega]2^3 + 3*\[Omega]1^2*\[Omega]2^5) + 
           y^2*(-16*\[Omega]1^7 - 10*\[Omega]1^5*\[Omega]2^2 + 
             41*\[Omega]1^3*\[Omega]2^4 + \[Omega]1*\[Omega]2^6) - 
           2*y^4*(56*\[Omega]1^5*\[Omega]2^2 + 43*\[Omega]1^3*\[Omega]2^4 + 
             5*\[Omega]1*\[Omega]2^6) + 4*y^3*(18*\[Omega]1^6*\[Omega]2 + 
             19*\[Omega]1^4*\[Omega]2^3 - 2*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7)) - 4*qq2^3*\[Omega]1^2*\[Omega]2*
          (-14*\[Omega]1^7*\[Omega]2 - 19*\[Omega]1^5*\[Omega]2^3 + 
           7*\[Omega]1^3*\[Omega]2^5 + 8*\[Omega]1*\[Omega]2^7 + 
           16*y^6*(2*\[Omega]1^5*\[Omega]2^3 + 3*\[Omega]1^3*\[Omega]2^5) + 
           8*y^5*(10*\[Omega]1^4*\[Omega]2^4 - 27*\[Omega]1^2*\[Omega]2^6) + 
           y*(4*\[Omega]1^8 + 76*\[Omega]1^6*\[Omega]2^2 + 64*\[Omega]1^4*
              \[Omega]2^4 - 26*\[Omega]1^2*\[Omega]2^6) - 
           4*y^4*(6*\[Omega]1^7*\[Omega]2 + 17*\[Omega]1^5*\[Omega]2^3 + 
             23*\[Omega]1^3*\[Omega]2^5 - 30*\[Omega]1*\[Omega]2^7) + 
           2*y^2*(2*\[Omega]1^7*\[Omega]2 - 61*\[Omega]1^5*\[Omega]2^3 - 
             52*\[Omega]1^3*\[Omega]2^5 - 19*\[Omega]1*\[Omega]2^7) + 
           8*y^3*(\[Omega]1^8 - \[Omega]1^6*\[Omega]2^2 + 17*\[Omega]1^4*
              \[Omega]2^4 + 21*\[Omega]1^2*\[Omega]2^6 - 3*\[Omega]2^8))) + 
       qq1^2*\[Omega]2^2*(128*y*\[Omega]1^8*\[Omega]2^6*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         8*qq2^3*\[Omega]1^2*\[Omega]2*((1 + 4*y^2)*\[Omega]1^9 - 
           8*y*\[Omega]1^8*\[Omega]2 + (-4 + 57*y^2 - 28*y^4)*\[Omega]1^7*
            \[Omega]2^2 + y*(13 - 118*y^2)*\[Omega]1^6*\[Omega]2^3 + 
           (-7 + 47*y^2 + 36*y^4 + 48*y^6)*\[Omega]1^5*\[Omega]2^4 + 
           y*(25 - 140*y^2 + 176*y^4 + 32*y^6)*\[Omega]1^4*\[Omega]2^5 - 
           (6 - 27*y^2 + 16*y^4 + 272*y^6)*\[Omega]1^3*\[Omega]2^6 + 
           y*(1 - 18*y^2 + 184*y^4)*\[Omega]1^2*\[Omega]2^7 + 
           y^2*(1 - 32*y^2)*\[Omega]1*\[Omega]2^8 + y*(1 - 4*y^2)*
            \[Omega]2^9) - 32*qq2*\[Omega]1^6*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          (3*\[Omega]1*\[Omega]2 + 8*y^2*\[Omega]1*\[Omega]2 - 
           8*y^3*\[Omega]2^2 + 4*y*(\[Omega]1^2 - \[Omega]2^2)) + 
         16*qq2^2*\[Omega]1^4*\[Omega]2^2*(4*\[Omega]1^7*\[Omega]2 + 
           8*\[Omega]1^5*\[Omega]2^3 + 5*\[Omega]1^3*\[Omega]2^5 + 
           40*y^6*\[Omega]1^3*\[Omega]2^5 + y*(2*\[Omega]1^8 - 
             17*\[Omega]1^6*\[Omega]2^2 - 24*\[Omega]1^4*\[Omega]2^4 - 
             5*\[Omega]1^2*\[Omega]2^6) - 8*y^5*(2*\[Omega]1^4*\[Omega]2^4 - 
             3*\[Omega]1^2*\[Omega]2^6) + y^4*(40*\[Omega]1^5*\[Omega]2^3 - 
             44*\[Omega]1^3*\[Omega]2^5 - 48*\[Omega]1*\[Omega]2^7) + 
           y^2*(4*\[Omega]1^7*\[Omega]2 + 56*\[Omega]1^5*\[Omega]2^3 + 
             38*\[Omega]1^3*\[Omega]2^5 + 4*\[Omega]1*\[Omega]2^7) - 
           2*y^3*(18*\[Omega]1^6*\[Omega]2^2 + 31*\[Omega]1^4*\[Omega]2^4 - 
             8*\[Omega]1^2*\[Omega]2^6 - 7*\[Omega]2^8)) + 
         qq2^5*(-1 + 2*y^2)*(2*\[Omega]1^7*\[Omega]2 + \[Omega]1^5*
            \[Omega]2^3 - 3*\[Omega]1^3*\[Omega]2^5 - 8*y^5*\[Omega]1^2*
            \[Omega]2^2*(14*\[Omega]1^4 + 13*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + 8*y^6*(7*\[Omega]1^5*\[Omega]2^3 + 
             9*\[Omega]1^3*\[Omega]2^5) - 2*y*(4*\[Omega]1^8 + 
             6*\[Omega]1^6*\[Omega]2^2 + 15*\[Omega]1^4*\[Omega]2^4 - 
             \[Omega]1^2*\[Omega]2^6) + y^2*(8*\[Omega]1^7*\[Omega]2 - 
             32*\[Omega]1^5*\[Omega]2^3 + 15*\[Omega]1^3*\[Omega]2^5 - 
             7*\[Omega]1*\[Omega]2^7) + 2*y^4*(36*\[Omega]1^7*\[Omega]2 + 
             4*\[Omega]1^5*\[Omega]2^3 - 59*\[Omega]1^3*\[Omega]2^5 - 
             5*\[Omega]1*\[Omega]2^7) + 8*y^3*(-2*\[Omega]1^8 + 
             3*\[Omega]1^6*\[Omega]2^2 + 21*\[Omega]1^4*\[Omega]2^4 + 
             3*\[Omega]1^2*\[Omega]2^6 + \[Omega]2^8)) + 
         qq2^4*\[Omega]1*(-12*\[Omega]1^8*\[Omega]2 + 2*\[Omega]1^6*
            \[Omega]2^3 + 13*\[Omega]1^4*\[Omega]2^5 - 288*y^8*\[Omega]1^4*
            \[Omega]2^5 + 9*\[Omega]1^2*\[Omega]2^7 + 
           224*y^7*(3*\[Omega]1^5*\[Omega]2^4 + 4*\[Omega]1^3*\[Omega]2^6) - 
           8*y^6*(36*\[Omega]1^6*\[Omega]2^3 + 180*\[Omega]1^4*\[Omega]2^5 + 
             23*\[Omega]1^2*\[Omega]2^7) + 
           8*y^5*(46*\[Omega]1^5*\[Omega]2^4 - 31*\[Omega]1^3*\[Omega]2^6 - 
             10*\[Omega]1*\[Omega]2^8) - 2*y*(4*\[Omega]1^9 - 
             3*\[Omega]1^7*\[Omega]2^2 + 12*\[Omega]1^5*\[Omega]2^4 + 
             50*\[Omega]1^3*\[Omega]2^6 - 2*\[Omega]1*\[Omega]2^8) + 
           4*y^3*(4*\[Omega]1^9 - 67*\[Omega]1^7*\[Omega]2^2 - 
             52*\[Omega]1^5*\[Omega]2^4 + 129*\[Omega]1^3*\[Omega]2^6 + 
             8*\[Omega]1*\[Omega]2^8) - 4*y^4*(4*\[Omega]1^8*\[Omega]2 - 
             74*\[Omega]1^6*\[Omega]2^3 - 68*\[Omega]1^4*\[Omega]2^5 + 
             \[Omega]1^2*\[Omega]2^7 - 13*\[Omega]2^9) + 
           2*y^2*(48*\[Omega]1^8*\[Omega]2 + 48*\[Omega]1^6*\[Omega]2^3 - 
             39*\[Omega]1^4*\[Omega]2^5 - 41*\[Omega]1^2*\[Omega]2^7 - 
             9*\[Omega]2^9))) + qq1^4*\[Omega]1*
        (qq2^2*\[Omega]1*\[Omega]2*((-2 + 20*y^2)*\[Omega]1^9 + 
           16*y*(-1 + 4*y^2)*\[Omega]1^8*\[Omega]2 + (-3 + 70*y^2 - 496*y^4)*
            \[Omega]1^7*\[Omega]2^2 + 8*y*(7 - 7*y^2 + 106*y^4)*\[Omega]1^6*
            \[Omega]2^3 - (3 + 202*y^2 + 52*y^4 + 24*y^6)*\[Omega]1^5*
            \[Omega]2^4 + 4*y*(3 + 108*y^2 - 140*y^4 - 240*y^6)*\[Omega]1^4*
            \[Omega]2^5 + 2*(-6 - 79*y^2 + 122*y^4 + 320*y^6 + 400*y^8)*
            \[Omega]1^3*\[Omega]2^6 + 2*y*(17 + 4*y^2 - 108*y^4 - 320*y^6)*
            \[Omega]1^2*\[Omega]2^7 + 4*y^2*(-9 + 18*y^2 + 32*y^4)*\[Omega]1*
            \[Omega]2^8 + 8*y^3*(-1 + 2*y^2)*\[Omega]2^9) + 
         8*\[Omega]1^5*\[Omega]2^4*(7*\[Omega]1^5*\[Omega]2 + 
           15*\[Omega]1^3*\[Omega]2^3 + 96*y^5*\[Omega]1^2*\[Omega]2^4 + 
           7*\[Omega]1*\[Omega]2^5 + y^2*(-70*\[Omega]1^5*\[Omega]2 - 
             44*\[Omega]1^3*\[Omega]2^3 + 2*\[Omega]1*\[Omega]2^5) - 
           12*y^4*(15*\[Omega]1^3*\[Omega]2^3 + 8*\[Omega]1*\[Omega]2^5) + 
           2*y*(6*\[Omega]1^6 - 5*\[Omega]1^4*\[Omega]2^2 - 
             14*\[Omega]1^2*\[Omega]2^4 - 3*\[Omega]2^6) + 
           8*y^3*(20*\[Omega]1^4*\[Omega]2^2 + 14*\[Omega]1^2*\[Omega]2^4 + 
             3*\[Omega]2^6)) + 8*qq2*\[Omega]1^3*\[Omega]2^2*
          (-3*\[Omega]1^7*\[Omega]2 - 6*\[Omega]1^5*\[Omega]2^3 + 
           \[Omega]1^3*\[Omega]2^5 + 32*y^7*\[Omega]1^2*\[Omega]2^6 + 
           2*\[Omega]1*\[Omega]2^7 + y^2*\[Omega]1*\[Omega]2*
            (12*\[Omega]1^6 - 31*\[Omega]1^4*\[Omega]2^2 - 26*\[Omega]1^2*
              \[Omega]2^4 + \[Omega]2^6) + 16*y^6*
            (9*\[Omega]1^3*\[Omega]2^5 - 2*\[Omega]1*\[Omega]2^7) + 
           4*y^4*(36*\[Omega]1^5*\[Omega]2^3 + 31*\[Omega]1^3*\[Omega]2^5 + 
             4*\[Omega]1*\[Omega]2^7) + y*(-4*\[Omega]1^8 + 
             10*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 - 
             6*\[Omega]1^2*\[Omega]2^6 - 3*\[Omega]2^8) - 
           8*y^5*(37*\[Omega]1^4*\[Omega]2^4 + 14*\[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8) + y^3*(-32*\[Omega]1^6*\[Omega]2^2 + 
             42*\[Omega]1^4*\[Omega]2^4 + 4*\[Omega]1^2*\[Omega]2^6 + 
             6*\[Omega]2^8)) + qq2^3*(256*y^9*\[Omega]1^3*\[Omega]2^6 - 
           \[Omega]1^4*\[Omega]2*(\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 - 
             6*\[Omega]2^4) + y*(4*\[Omega]1^9 + 6*\[Omega]1^7*\[Omega]2^2 + 
             38*\[Omega]1^5*\[Omega]2^4) + 4*y^6*\[Omega]2^3*
            (-45*\[Omega]1^6 + 27*\[Omega]1^4*\[Omega]2^2 + 
             18*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6) - 
           16*y^8*(19*\[Omega]1^4*\[Omega]2^5 + 5*\[Omega]1^2*\[Omega]2^7) + 
           y^2*(16*\[Omega]1^8*\[Omega]2 + 47*\[Omega]1^6*\[Omega]2^3 - 
             21*\[Omega]1^4*\[Omega]2^5 + 6*\[Omega]1^2*\[Omega]2^7) + 
           16*y^7*(7*\[Omega]1^5*\[Omega]2^4 - 12*\[Omega]1^3*\[Omega]2^6 - 
             3*\[Omega]1*\[Omega]2^8) - 4*y^3*(2*\[Omega]1^9 + 
             22*\[Omega]1^7*\[Omega]2^2 + 53*\[Omega]1^5*\[Omega]2^4 + 
             8*\[Omega]1^3*\[Omega]2^6 - \[Omega]1*\[Omega]2^8) + 
           8*y^5*(19*\[Omega]1^7*\[Omega]2^2 + 27*\[Omega]1^5*\[Omega]2^4 + 
             12*\[Omega]1^3*\[Omega]2^6 + 2*\[Omega]1*\[Omega]2^8) - 
           4*y^4*(7*\[Omega]1^8*\[Omega]2 - 4*\[Omega]1^6*\[Omega]2^3 - 
             10*\[Omega]1^4*\[Omega]2^5 + 7*\[Omega]1^2*\[Omega]2^7 + 
             4*\[Omega]2^9))) + qq1^3*\[Omega]2*
        (32*\[Omega]1^7*\[Omega]2^5*(6*y*\[Omega]1 + \[Omega]2 - 
           8*y^2*\[Omega]2)*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2 + qq2^3*\[Omega]1*((2 - 4*y^2)*\[Omega]1^10 - 
           64*y^3*\[Omega]1^9*\[Omega]2 + (13 - 22*y^2 + 120*y^4)*\[Omega]1^8*
            \[Omega]2^2 + 4*y*(-9 + 10*y^2 + 96*y^4)*\[Omega]1^7*
            \[Omega]2^3 - (11 - 30*y^2 + 300*y^4 + 1224*y^6)*\[Omega]1^6*
            \[Omega]2^4 + 16*y*(3 + 12*y^2 + 32*y^4 + 64*y^6)*\[Omega]1^5*
            \[Omega]2^5 + (15 - 100*y^2 - 796*y^4 + 832*y^6 - 480*y^8)*
            \[Omega]1^4*\[Omega]2^6 - 4*y*(-7 - 54*y^2 + 48*y^4 + 144*y^6)*
            \[Omega]1^3*\[Omega]2^7 + (-3 - 18*y^2 - 148*y^4 + 648*y^6)*
            \[Omega]1^2*\[Omega]2^8 - 64*y^3*(-1 + 3*y^2)*\[Omega]1*
            \[Omega]2^9 + 2*y^2*(1 - 2*y^2)*\[Omega]2^10) - 
         8*qq2*\[Omega]1^5*\[Omega]2^3*(96*y^6*\[Omega]1^2*\[Omega]2^5 + 
           \[Omega]2*(7*\[Omega]1^2 - 3*\[Omega]2^2)*
            (\[Omega]1^2 + \[Omega]2^2)^2 + 
           8*y^3*(7*\[Omega]1^5*\[Omega]2^2 - 12*\[Omega]1^3*\[Omega]2^4 - 
             7*\[Omega]1*\[Omega]2^6) + 4*y*(4*\[Omega]1^7 - 
             \[Omega]1^3*\[Omega]2^4 + 2*\[Omega]1*\[Omega]2^6) - 
           16*y^5*(5*\[Omega]1^3*\[Omega]2^4 + 6*\[Omega]1*\[Omega]2^6) - 
           2*y^2*(31*\[Omega]1^6*\[Omega]2 + \[Omega]1^4*\[Omega]2^3 - 
             17*\[Omega]1^2*\[Omega]2^5 - 7*\[Omega]2^7) + 
           8*y^4*(4*\[Omega]1^4*\[Omega]2^3 + 13*\[Omega]1^2*\[Omega]2^5 + 
             3*\[Omega]2^7)) - qq2^4*(-1 + 2*y^2)*
          (6*\[Omega]1^7*\[Omega]2^2 - 5*\[Omega]1^5*\[Omega]2^4 + 
           64*y^7*\[Omega]1^4*\[Omega]2^5 - \[Omega]1^3*\[Omega]2^6 + 
           y^6*(-24*\[Omega]1^5*\[Omega]2^4 + 88*\[Omega]1^3*\[Omega]2^6) - 
           2*y*(6*\[Omega]1^8*\[Omega]2 + 18*\[Omega]1^6*\[Omega]2^3 + 
             9*\[Omega]1^4*\[Omega]2^5 - \[Omega]1^2*\[Omega]2^7) - 
           8*y^5*(9*\[Omega]1^6*\[Omega]2^3 + 32*\[Omega]1^4*\[Omega]2^5 + 
             9*\[Omega]1^2*\[Omega]2^7) + y^2*(-16*\[Omega]1^9 + 
             16*\[Omega]1^7*\[Omega]2^2 + 16*\[Omega]1^5*\[Omega]2^4 + 
             5*\[Omega]1^3*\[Omega]2^6 - 5*\[Omega]1*\[Omega]2^8) + 
           2*y^4*(4*\[Omega]1^7*\[Omega]2^2 + 92*\[Omega]1^5*\[Omega]2^4 + 
             15*\[Omega]1^3*\[Omega]2^6 + 9*\[Omega]1*\[Omega]2^8) + 
           4*y^3*(10*\[Omega]1^8*\[Omega]2 - 5*\[Omega]1^6*\[Omega]2^3 + 
             14*\[Omega]1^4*\[Omega]2^5 + \[Omega]2^9)) + 
         4*qq2^2*\[Omega]1^3*\[Omega]2*(2*\[Omega]1^8*\[Omega]2 + 
           \[Omega]1^6*\[Omega]2^3 + 2*\[Omega]1^4*\[Omega]2^5 - 
           384*y^7*\[Omega]1^3*\[Omega]2^6 - 5*\[Omega]1^2*\[Omega]2^7 + 
           16*y^6*(38*\[Omega]1^4*\[Omega]2^5 + 15*\[Omega]1^2*\[Omega]2^7) + 
           8*y^3*(2*\[Omega]1^7*\[Omega]2^2 - 13*\[Omega]1^5*\[Omega]2^4 - 
             4*\[Omega]1^3*\[Omega]2^6 - 8*\[Omega]1*\[Omega]2^8) - 
           8*y^5*(5*\[Omega]1^5*\[Omega]2^4 + 62*\[Omega]1^3*\[Omega]2^6 - 
             \[Omega]1*\[Omega]2^8) + 2*y*(2*\[Omega]1^9 - 3*\[Omega]1^7*
              \[Omega]2^2 + 11*\[Omega]1^5*\[Omega]2^4 + 11*\[Omega]1^3*
              \[Omega]2^6 + 5*\[Omega]1*\[Omega]2^8) + 
           2*y^2*(29*\[Omega]1^6*\[Omega]2^3 - 7*\[Omega]1^4*\[Omega]2^5 - 
             7*\[Omega]1^2*\[Omega]2^7 + 3*\[Omega]2^9) - 
           4*y^4*(31*\[Omega]1^6*\[Omega]2^3 - 24*\[Omega]1^4*\[Omega]2^5 - 
             53*\[Omega]1^2*\[Omega]2^7 + 6*\[Omega]2^9)))))/
     ((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)) + 
  c1^2*((-512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      ((-1 + 2*y^2)*\[Omega]1*\[Omega]2^2*(24*qq2*\[Omega]1^4*
          (y*\[Omega]1 - \[Omega]2)*\[Omega]2^2 - 16*\[Omega]1^6*
          \[Omega]2^3 - 2*qq2^2*\[Omega]1^2*\[Omega]2*
          ((-1 + 6*y^2)*\[Omega]1^2 - 10*y*\[Omega]1*\[Omega]2 + 
           5*\[Omega]2^2) + qq2^3*(-(y*\[Omega]1^3) + 2*y^3*\[Omega]1^3 + 
           \[Omega]1^2*\[Omega]2 - 4*y^2*\[Omega]1^2*\[Omega]2 + 
           3*y*\[Omega]1*\[Omega]2^2 - \[Omega]2^3)) + 
       qq1^3*(4*y^5*\[Omega]1^4*\[Omega]2^2 + \[Omega]1*\[Omega]2^3*
          (\[Omega]1^2 - \[Omega]2^2) - 8*y^4*\[Omega]1^3*\[Omega]2*
          (\[Omega]1^2 + 2*\[Omega]2^2) + y*\[Omega]2^2*(\[Omega]1^4 + 
           7*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
         2*y^3*(\[Omega]1^6 + 12*\[Omega]1^4*\[Omega]2^2 + 
           10*\[Omega]1^2*\[Omega]2^4) - 2*y^2*(2*\[Omega]1^5*\[Omega]2 + 
           11*\[Omega]1^3*\[Omega]2^3 + 5*\[Omega]1*\[Omega]2^5)) + 
       qq1*(8*\[Omega]1^4*\[Omega]2^2*(-6*y^2*\[Omega]1^3*\[Omega]2 + 
           2*y^3*\[Omega]1^2*\[Omega]2^2 + \[Omega]1*\[Omega]2*
            (\[Omega]1^2 - 2*\[Omega]2^2) + y*(\[Omega]1^4 + 
             3*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4)) + 
         4*qq2*\[Omega]1^2*\[Omega]2*(2*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^2 - 2*\[Omega]2^2) + 2*y^3*\[Omega]1^2*\[Omega]2*
            (5*\[Omega]1^2 + \[Omega]2^2) - 2*y^2*\[Omega]1*
            (\[Omega]1^4 + 10*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           y*\[Omega]2*(\[Omega]1^4 + 11*\[Omega]1^2*\[Omega]2^2 + 
             2*\[Omega]2^4)) - qq2^2*(8*y^4*\[Omega]1^5*\[Omega]2 + 
           4*y^5*\[Omega]1^4*\[Omega]2^2 - 3*\[Omega]1^3*\[Omega]2^3 + 
           3*\[Omega]1*\[Omega]2^5 + y*\[Omega]2^2*(\[Omega]1^4 - 
             13*\[Omega]1^2*\[Omega]2^2 - 2*\[Omega]2^4) - 
           2*y^3*(\[Omega]1^6 + 16*\[Omega]1^4*\[Omega]2^2 + 
             4*\[Omega]1^2*\[Omega]2^4) + y^2*(4*\[Omega]1^5*\[Omega]2 + 
             34*\[Omega]1^3*\[Omega]2^3 + 6*\[Omega]1*\[Omega]2^5))) - 
       qq1^2*(2*\[Omega]1^2*\[Omega]2*(-12*y^4*\[Omega]1^3*\[Omega]2^2 + 
           3*\[Omega]1*\[Omega]2^2*(\[Omega]1^2 - \[Omega]2^2) + 
           4*y^3*(5*\[Omega]1^4*\[Omega]2 + 6*\[Omega]1^2*\[Omega]2^3) + 
           2*y*\[Omega]2*(\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 
             2*\[Omega]2^4) - 2*y^2*(2*\[Omega]1^5 + 16*\[Omega]1^3*
              \[Omega]2^2 + 7*\[Omega]1*\[Omega]2^4)) + 
         qq2*(4*y^5*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^3*
            (\[Omega]1^2 - \[Omega]2^2) - 8*y^4*(2*\[Omega]1^5*\[Omega]2 + 
             3*\[Omega]1^3*\[Omega]2^3) + y*\[Omega]2^2*(\[Omega]1^4 + 
             17*\[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4) + 
           y^3*(4*\[Omega]1^6 + 52*\[Omega]1^4*\[Omega]2^2 + 
             34*\[Omega]1^2*\[Omega]2^4) - 2*y^2*(4*\[Omega]1^5*\[Omega]2 + 
             25*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5)))))/
     ((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (256*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(-16*\[Omega]1^5*\[Omega]2^3*
        ((1 + 2*y^2)*\[Omega]1^4 - 4*(y + 2*y^3)*\[Omega]1^3*\[Omega]2 + 
         (5 - 4*y^2 + 20*y^4)*\[Omega]1^2*\[Omega]2^2 - 
         4*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^3 + (1 + 2*y^2)*\[Omega]2^4) + 
       qq2^3*(-1 + 2*y^2)*\[Omega]1*(24*y^5*\[Omega]1^3*\[Omega]2^2 - 
         3*\[Omega]1^2*\[Omega]2^3 + 3*\[Omega]2^5 + 4*y*\[Omega]1*
          \[Omega]2^2*(\[Omega]1^2 - 2*\[Omega]2^2) - 
         2*y^4*(7*\[Omega]1^4*\[Omega]2 + 25*\[Omega]1^2*\[Omega]2^3) + 
         4*y^3*(\[Omega]1^5 + 3*\[Omega]1^3*\[Omega]2^2 + 
           9*\[Omega]1*\[Omega]2^4) + y^2*(-5*\[Omega]1^4*\[Omega]2 + 
           7*\[Omega]1^2*\[Omega]2^3 - 10*\[Omega]2^5)) + 
       4*qq2*\[Omega]1^3*\[Omega]2^2*(128*y^5*\[Omega]1^3*\[Omega]2^2 + 
         16*y*\[Omega]1*\[Omega]2^2*(2*\[Omega]1^2 + \[Omega]2^2) - 
         4*y^4*(15*\[Omega]1^4*\[Omega]2 + 41*\[Omega]1^2*\[Omega]2^3) - 
         \[Omega]2*(3*\[Omega]1^4 + 25*\[Omega]1^2*\[Omega]2^2 + 
           4*\[Omega]2^4) + 16*y^3*(\[Omega]1^5 + 3*\[Omega]1*\[Omega]2^4) - 
         4*y^2*(3*\[Omega]1^4*\[Omega]2 - 9*\[Omega]1^2*\[Omega]2^3 + 
           2*\[Omega]2^5)) + qq1^3*(-1 + 2*y^2)*
        (8*y^5*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^3*
          (\[Omega]1^2 - \[Omega]2^2) - 2*y^4*(9*\[Omega]1^5*\[Omega]2 + 
           23*\[Omega]1^3*\[Omega]2^3) + 4*y*\[Omega]2^2*
          (\[Omega]1^4 + 6*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
         4*y^3*(\[Omega]1^6 + 17*\[Omega]1^4*\[Omega]2^2 + 
           17*\[Omega]1^2*\[Omega]2^4) - y^2*(11*\[Omega]1^5*\[Omega]2 + 
           71*\[Omega]1^3*\[Omega]2^3 + 38*\[Omega]1*\[Omega]2^5)) - 
       4*qq2^2*\[Omega]1*\[Omega]2*(-(\[Omega]1^4*\[Omega]2^2) + 
         68*y^6*\[Omega]1^4*\[Omega]2^2 + 9*\[Omega]1^2*\[Omega]2^4 + 
         \[Omega]2^6 - 4*y^5*(9*\[Omega]1^5*\[Omega]2 + 31*\[Omega]1^3*
            \[Omega]2^3) + y*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 
           17*\[Omega]1^2*\[Omega]2^2 - 4*\[Omega]2^4) + 
         2*y^4*(5*\[Omega]1^6 + 2*\[Omega]1^4*\[Omega]2^2 + 
           39*\[Omega]1^2*\[Omega]2^4) + 8*y^3*(5*\[Omega]1^3*\[Omega]2^3 - 
           2*\[Omega]1*\[Omega]2^5) + y^2*(-3*\[Omega]1^6 + 
           11*\[Omega]1^4*\[Omega]2^2 - 23*\[Omega]1^2*\[Omega]2^4 + 
           2*\[Omega]2^6)) + 
       qq1*(-(qq2^2*(-1 + 2*y^2)*(40*y^5*\[Omega]1^4*\[Omega]2^2 - 
            9*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5 - 
            2*y^4*(5*\[Omega]1^5*\[Omega]2 + 27*\[Omega]1^3*\[Omega]2^3) + 
            4*y*\[Omega]2^2*(\[Omega]1^4 - 10*\[Omega]1^2*\[Omega]2^2 - 
              2*\[Omega]2^4) + 4*y^3*\[Omega]1^2*(\[Omega]1^4 - 
              11*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + y^2*\[Omega]1*
             \[Omega]2*(\[Omega]1^4 + 85*\[Omega]1^2*\[Omega]2^2 + 
              18*\[Omega]2^4))) + 4*\[Omega]1^3*\[Omega]2^2*
          (-(\[Omega]1^4*\[Omega]2) + 32*y^5*\[Omega]1^3*\[Omega]2^2 + 
           21*\[Omega]1^2*\[Omega]2^3 + 4*\[Omega]2^5 + 
           y^4*(-84*\[Omega]1^4*\[Omega]2 + 20*\[Omega]1^2*\[Omega]2^3) + 
           16*y^3*(\[Omega]1^5 - 2*\[Omega]1^3*\[Omega]2^2 - 
             \[Omega]1*\[Omega]2^4) - 8*y*(2*\[Omega]1^5 + 7*\[Omega]1^3*
              \[Omega]2^2 + 4*\[Omega]1*\[Omega]2^4) + 
           y^2*(92*\[Omega]1^4*\[Omega]2 + 44*\[Omega]1^2*\[Omega]2^3 + 
             8*\[Omega]2^5)) + 8*qq2*\[Omega]1*\[Omega]2*
          (-2*\[Omega]1^4*\[Omega]2^2 + 12*y^6*\[Omega]1^4*\[Omega]2^2 + 
           8*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6 + 16*y^5*\[Omega]1^3*
            \[Omega]2*(\[Omega]1^2 - \[Omega]2^2) - 4*y^3*\[Omega]1*\[Omega]2*
            (4*\[Omega]1^4 - \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           2*y^4*(\[Omega]1^6 + 20*\[Omega]1^4*\[Omega]2^2 - 
             7*\[Omega]1^2*\[Omega]2^4) - 2*y*(2*\[Omega]1^5*\[Omega]2 + 
             13*\[Omega]1^3*\[Omega]2^3 + 5*\[Omega]1*\[Omega]2^5) + 
           y^2*(3*\[Omega]1^6 + 49*\[Omega]1^4*\[Omega]2^2 + 
             11*\[Omega]1^2*\[Omega]2^4 + 2*\[Omega]2^6))) + 
       qq1^2*(qq2*(-1 + 2*y^2)*(8*y^5*\[Omega]1^4*\[Omega]2^2 - 
           9*\[Omega]1^3*\[Omega]2^3 + 9*\[Omega]1*\[Omega]2^5 + 
           y^4*(22*\[Omega]1^5*\[Omega]2 + 42*\[Omega]1^3*\[Omega]2^3) - 
           4*y*\[Omega]2^2*(\[Omega]1^4 + 14*\[Omega]1^2*\[Omega]2^2 + 
             4*\[Omega]2^4) - 4*y^3*(\[Omega]1^6 + 31*\[Omega]1^4*
              \[Omega]2^2 + 25*\[Omega]1^2*\[Omega]2^4) + 
           y^2*(17*\[Omega]1^5*\[Omega]2 + 149*\[Omega]1^3*\[Omega]2^3 + 
             66*\[Omega]1*\[Omega]2^5)) + 4*\[Omega]1*\[Omega]2*
          (3*\[Omega]1^4*\[Omega]2^2 + 44*y^6*\[Omega]1^4*\[Omega]2^2 - 
           7*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6 - 
           4*y^5*(17*\[Omega]1^5*\[Omega]2 + 23*\[Omega]1^3*\[Omega]2^3) + 
           2*y^4*(7*\[Omega]1^6 + 42*\[Omega]1^4*\[Omega]2^2 + 
             25*\[Omega]1^2*\[Omega]2^4) + 8*y^3*(4*\[Omega]1^5*\[Omega]2 + 
             4*\[Omega]1^3*\[Omega]2^3 - \[Omega]1*\[Omega]2^5) + 
           y*(9*\[Omega]1^5*\[Omega]2 + 35*\[Omega]1^3*\[Omega]2^3 + 
             16*\[Omega]1*\[Omega]2^5) - y^2*(9*\[Omega]1^6 + 
             87*\[Omega]1^4*\[Omega]2^2 + 45*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6)))))/((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*(qq1^7*(-1 + 2*y^2)*\[Omega]1^4*\[Omega]2*
        (-(\[Omega]1^3*\[Omega]2^2) + \[Omega]1*\[Omega]2^4 + 
         2*y^4*(\[Omega]1^5 + 7*\[Omega]1^3*\[Omega]2^2) - 
         4*y^3*(5*\[Omega]1^4*\[Omega]2 + 7*\[Omega]1^2*\[Omega]2^3) - 
         2*y*\[Omega]2*(\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 + 
           2*\[Omega]2^4) + 3*y^2*(\[Omega]1^5 + 9*\[Omega]1^3*\[Omega]2^2 + 
           6*\[Omega]1*\[Omega]2^4)) + qq2^2*\[Omega]1*\[Omega]2^4*
        (128*y*\[Omega]1^7*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2 - 32*qq2*\[Omega]1^5*\[Omega]2^3*
          ((-1 + 8*y^2)*\[Omega]1 - 6*y*\[Omega]2)*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         qq2^5*(-1 + 2*y^2)*(16*y^5*\[Omega]1^3*\[Omega]2^2 - 
           \[Omega]1^2*\[Omega]2^3 + \[Omega]2^5 + 2*y*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^2 - \[Omega]2^2) - 2*y^4*(7*\[Omega]1^4*\[Omega]2 + 
             17*\[Omega]1^2*\[Omega]2^3) + 4*y^3*(\[Omega]1^5 + 
             5*\[Omega]1^3*\[Omega]2^2 + 6*\[Omega]1*\[Omega]2^4) - 
           y^2*(5*\[Omega]1^4*\[Omega]2 + 5*\[Omega]1^2*\[Omega]2^3 + 
             6*\[Omega]2^5)) + 8*qq2^2*\[Omega]1^3*\[Omega]2^2*
          (7*\[Omega]1^5*\[Omega]2 + 96*y^5*\[Omega]1^4*\[Omega]2^2 + 
           15*\[Omega]1^3*\[Omega]2^3 + 7*\[Omega]1*\[Omega]2^5 - 
           12*y^4*(8*\[Omega]1^5*\[Omega]2 + 15*\[Omega]1^3*\[Omega]2^3) + 
           2*y^2*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 22*\[Omega]1^2*
              \[Omega]2^2 - 35*\[Omega]2^4) + 8*y^3*(3*\[Omega]1^6 + 
             14*\[Omega]1^4*\[Omega]2^2 + 20*\[Omega]1^2*\[Omega]2^4) - 
           2*y*(3*\[Omega]1^6 + 14*\[Omega]1^4*\[Omega]2^2 + 
             5*\[Omega]1^2*\[Omega]2^4 - 6*\[Omega]2^6)) + 
         qq2^4*(32*y^7*\[Omega]1^5*\[Omega]2^2 - \[Omega]1^4*\[Omega]2^3 + 
           11*\[Omega]1^2*\[Omega]2^5 + 2*\[Omega]2^7 - 
           8*y^6*(4*\[Omega]1^6*\[Omega]2 - 15*\[Omega]1^4*\[Omega]2^3) + 
           8*y^5*(\[Omega]1^7 - 16*\[Omega]1^5*\[Omega]2^2 - 
             38*\[Omega]1^3*\[Omega]2^4) + 4*y^4*(13*\[Omega]1^6*\[Omega]2 + 
             39*\[Omega]1^4*\[Omega]2^3 + 60*\[Omega]1^2*\[Omega]2^5) + 
           2*y*(2*\[Omega]1^5*\[Omega]2^2 - 9*\[Omega]1^3*\[Omega]2^4 - 
             4*\[Omega]1*\[Omega]2^6) - 4*y^3*(\[Omega]1^7 + 
             4*\[Omega]1^5*\[Omega]2^2 + 9*\[Omega]1^3*\[Omega]2^4 + 
             20*\[Omega]1*\[Omega]2^6) - 2*y^2*(5*\[Omega]1^6*\[Omega]2 - 
             3*\[Omega]1^4*\[Omega]2^3 + 3*\[Omega]1^2*\[Omega]2^5 - 
             6*\[Omega]2^7)) - 4*qq2^3*\[Omega]1*\[Omega]2*
          (64*y^6*\[Omega]1^5*\[Omega]2^2 - 8*y^5*(8*\[Omega]1^6*\[Omega]2 + 
             7*\[Omega]1^4*\[Omega]2^3) + 4*y^4*\[Omega]1^3*
            (4*\[Omega]1^4 + 3*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) - 
           \[Omega]1*\[Omega]2^2*(5*\[Omega]1^4 + 15*\[Omega]1^2*
              \[Omega]2^2 + 6*\[Omega]2^4) + 8*y^3*(3*\[Omega]1^6*\[Omega]2 + 
             5*\[Omega]1^4*\[Omega]2^3 - 2*\[Omega]1^2*\[Omega]2^5) - 
           2*y^2*(3*\[Omega]1^7 + 20*\[Omega]1^5*\[Omega]2^2 + 
             13*\[Omega]1^3*\[Omega]2^4 - 8*\[Omega]1*\[Omega]2^6) + 
           y*(6*\[Omega]1^6*\[Omega]2 + 34*\[Omega]1^4*\[Omega]2^3 + 
             22*\[Omega]1^2*\[Omega]2^5 - 4*\[Omega]2^7))) - 
       qq1^6*\[Omega]1^3*(qq2*(-1 + 2*y^2)*(-3*\[Omega]1^4*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2^5 - 2*y*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^4 + 13*\[Omega]1^2*\[Omega]2^2 + 2*\[Omega]2^4) + 
           8*y^5*(3*\[Omega]1^5*\[Omega]2^2 + 7*\[Omega]1^3*\[Omega]2^4) - 
           2*y^4*(5*\[Omega]1^6*\[Omega]2 + 43*\[Omega]1^4*\[Omega]2^3 + 
             56*\[Omega]1^2*\[Omega]2^5) + y^2*\[Omega]2*(\[Omega]1^6 + 
             41*\[Omega]1^4*\[Omega]2^2 - 10*\[Omega]1^2*\[Omega]2^4 - 
             16*\[Omega]2^6) + 4*y^3*(\[Omega]1^7 - 2*\[Omega]1^5*
              \[Omega]2^2 + 19*\[Omega]1^3*\[Omega]2^4 + 18*\[Omega]1*
              \[Omega]2^6)) + \[Omega]1*\[Omega]2*
          (72*y^6*\[Omega]1^5*\[Omega]2^2 - \[Omega]1*\[Omega]2^2*
            (3*\[Omega]1^4 + 19*\[Omega]1^2*\[Omega]2^2 + 6*\[Omega]2^4) - 
           8*y^5*(12*\[Omega]1^6*\[Omega]2 + 21*\[Omega]1^4*\[Omega]2^3 + 
             4*\[Omega]1^2*\[Omega]2^5) + 4*y^4*(5*\[Omega]1^7 + 
             29*\[Omega]1^5*\[Omega]2^2 + 34*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) - 2*y^2*(9*\[Omega]1^7 + 
             91*\[Omega]1^5*\[Omega]2^2 + 83*\[Omega]1^3*\[Omega]2^4 + 
             10*\[Omega]1*\[Omega]2^6) + 8*y^3*(7*\[Omega]1^6*\[Omega]2 + 
             13*\[Omega]1^4*\[Omega]2^3 - 2*\[Omega]1^2*\[Omega]2^5 - 
             \[Omega]2^7) + 2*y*(14*\[Omega]1^6*\[Omega]2 + 
             51*\[Omega]1^4*\[Omega]2^3 + 32*\[Omega]1^2*\[Omega]2^5 + 
             2*\[Omega]2^7))) - qq1*qq2*\[Omega]2^3*
        (64*(1 + 2*y^2)*\[Omega]1^9*\[Omega]2^4*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         8*qq2^2*\[Omega]1^4*\[Omega]2^2*((-3 + 14*y^2 + 24*y^4)*
            \[Omega]1^7 - 8*y*(-1 + 7*y^2 + 12*y^4)*\[Omega]1^6*\[Omega]2 + 
           (1 + 34*y^2 + 104*y^4 + 96*y^6)*\[Omega]1^5*\[Omega]2^2 - 
           4*y*(1 + 24*y^2 + 20*y^4)*\[Omega]1^4*\[Omega]2^3 + 
           (11 - 2*y^2 + 32*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           56*y^3*\[Omega]1^2*\[Omega]2^5 + (7 - 62*y^2)*\[Omega]1*
            \[Omega]2^6 + 16*y*\[Omega]2^7) - 32*qq2*\[Omega]1^6*\[Omega]2^3*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          (8*y^3*\[Omega]1^2 - 3*\[Omega]1*\[Omega]2 - 8*y^2*\[Omega]1*
            \[Omega]2 + 4*y*(\[Omega]1^2 - \[Omega]2^2)) - 
         qq2^5*(-1 + 2*y^2)*(64*y^6*\[Omega]1^5*\[Omega]2^2 - 
           3*\[Omega]1^3*\[Omega]2^4 + 3*\[Omega]1*\[Omega]2^6 - 
           8*y^5*(7*\[Omega]1^6*\[Omega]2 + 13*\[Omega]1^4*\[Omega]2^3) - 
           4*y^3*\[Omega]1^2*\[Omega]2*(3*\[Omega]1^4 + \[Omega]2^4) - 
           2*y*\[Omega]2^3*(\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 + 
             2*\[Omega]2^4) + y^2*\[Omega]1*\[Omega]2^2*(\[Omega]1^4 + 
             9*\[Omega]1^2*\[Omega]2^2 + 6*\[Omega]2^4) + 
           2*y^4*(8*\[Omega]1^7 + 27*\[Omega]1^5*\[Omega]2^2 + 
             21*\[Omega]1^3*\[Omega]2^4)) + qq2^4*\[Omega]1*
          (-3*\[Omega]1^6*\[Omega]2^2 + 32*y^8*\[Omega]1^6*\[Omega]2^2 - 
           10*\[Omega]1^4*\[Omega]2^4 + 15*\[Omega]1^2*\[Omega]2^6 + 
           2*\[Omega]2^8 - 32*y^7*\[Omega]1^5*\[Omega]2*(\[Omega]1^2 - 
             24*\[Omega]2^2) + 8*y^6*(\[Omega]1^8 - 82*\[Omega]1^6*
              \[Omega]2^2 - 181*\[Omega]1^4*\[Omega]2^4) + 
           16*y^5*(10*\[Omega]1^7*\[Omega]2 + 33*\[Omega]1^5*\[Omega]2^3 + 
             60*\[Omega]1^3*\[Omega]2^5) + 8*y^4*(\[Omega]1^8 + 
             14*\[Omega]1^6*\[Omega]2^2 + 11*\[Omega]1^4*\[Omega]2^4 - 
             20*\[Omega]1^2*\[Omega]2^6) + 4*y*(2*\[Omega]1^7*\[Omega]2 - 
             7*\[Omega]1^3*\[Omega]2^5 - 8*\[Omega]1*\[Omega]2^7) - 
           8*y^3*(7*\[Omega]1^7*\[Omega]2 + 17*\[Omega]1^5*\[Omega]2^3 + 
             41*\[Omega]1^3*\[Omega]2^5 + 8*\[Omega]1*\[Omega]2^7) - 
           2*y^2*(3*\[Omega]1^8 + \[Omega]1^6*\[Omega]2^2 - 
             57*\[Omega]1^4*\[Omega]2^4 - 65*\[Omega]1^2*\[Omega]2^6 - 
             14*\[Omega]2^8)) - 8*qq2^3*\[Omega]1^2*\[Omega]2*
          (2*\[Omega]1^7*\[Omega]2 + 32*y^7*\[Omega]1^6*\[Omega]2^2 + 
           \[Omega]1^5*\[Omega]2^3 - 6*\[Omega]1^3*\[Omega]2^5 - 
           3*\[Omega]1*\[Omega]2^7 - 16*y^6*(2*\[Omega]1^7*\[Omega]2 - 
             9*\[Omega]1^5*\[Omega]2^3) + 8*y^5*(\[Omega]1^8 - 
             14*\[Omega]1^6*\[Omega]2^2 - 37*\[Omega]1^4*\[Omega]2^4) + 
           4*y^4*(4*\[Omega]1^7*\[Omega]2 + 31*\[Omega]1^5*\[Omega]2^3 + 
             36*\[Omega]1^3*\[Omega]2^5) + y^2*\[Omega]1*\[Omega]2*
            (\[Omega]1^6 - 26*\[Omega]1^4*\[Omega]2^2 - 31*\[Omega]1^2*
              \[Omega]2^4 + 12*\[Omega]2^6) + y^3*(6*\[Omega]1^8 + 
             4*\[Omega]1^6*\[Omega]2^2 + 42*\[Omega]1^4*\[Omega]2^4 - 
             32*\[Omega]1^2*\[Omega]2^6) + y*(-3*\[Omega]1^8 - 
             6*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 + 
             10*\[Omega]1^2*\[Omega]2^6 - 4*\[Omega]2^8))) - 
       qq1^5*\[Omega]1^2*(8*\[Omega]1^3*\[Omega]2^2*
          (4*\[Omega]1^6*\[Omega]2 + 9*\[Omega]1^4*\[Omega]2^3 + 
           2*\[Omega]1^2*\[Omega]2^5 - \[Omega]2^7 + 8*y^5*\[Omega]1^3*
            \[Omega]2^2*(\[Omega]1^2 + 2*\[Omega]2^2) - 
           4*y^4*(4*\[Omega]1^6*\[Omega]2 + 3*\[Omega]1^4*\[Omega]2^3) - 
           y*(7*\[Omega]1^7 + 36*\[Omega]1^5*\[Omega]2^2 + 27*\[Omega]1^3*
              \[Omega]2^4) + 4*y^3*(\[Omega]1^7 - 5*\[Omega]1^5*\[Omega]2^2 - 
             8*\[Omega]1^3*\[Omega]2^4 - 3*\[Omega]1*\[Omega]2^6) + 
           y^2*(31*\[Omega]1^6*\[Omega]2 + 62*\[Omega]1^4*\[Omega]2^3 + 
             23*\[Omega]1^2*\[Omega]2^5 + 4*\[Omega]2^7)) - 
         qq2^2*(-1 + 2*y^2)*(-3*\[Omega]1^5*\[Omega]2^3 + 
           \[Omega]1^3*\[Omega]2^5 + 2*\[Omega]1*\[Omega]2^7 - 
           8*y^5*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^4 + 13*\[Omega]1^2*
              \[Omega]2^2 + 14*\[Omega]2^4) + 
           8*y^6*(9*\[Omega]1^5*\[Omega]2^3 + 7*\[Omega]1^3*\[Omega]2^5) + 
           2*y*\[Omega]2^2*(\[Omega]1^6 - 15*\[Omega]1^4*\[Omega]2^2 - 
             6*\[Omega]1^2*\[Omega]2^4 - 4*\[Omega]2^6) - 
           2*y^4*(5*\[Omega]1^7*\[Omega]2 + 59*\[Omega]1^5*\[Omega]2^3 - 
             4*\[Omega]1^3*\[Omega]2^5 - 36*\[Omega]1*\[Omega]2^7) + 
           y^2*(-7*\[Omega]1^7*\[Omega]2 + 15*\[Omega]1^5*\[Omega]2^3 - 
             32*\[Omega]1^3*\[Omega]2^5 + 8*\[Omega]1*\[Omega]2^7) + 
           8*y^3*(\[Omega]1^8 + 3*\[Omega]1^6*\[Omega]2^2 + 
             21*\[Omega]1^4*\[Omega]2^4 + 3*\[Omega]1^2*\[Omega]2^6 - 
             2*\[Omega]2^8)) + qq2*\[Omega]1*\[Omega]2*
          (9*\[Omega]1^6*\[Omega]2^2 - 288*y^7*\[Omega]1^5*\[Omega]2^3 + 
           38*\[Omega]1^4*\[Omega]2^4 + 3*\[Omega]1^2*\[Omega]2^6 - 
           6*\[Omega]2^8 + 16*y^6*(32*\[Omega]1^6*\[Omega]2^2 + 
             41*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^6) - 
           4*y*(6*\[Omega]1^7*\[Omega]2 + 37*\[Omega]1^5*\[Omega]2^3 + 
             6*\[Omega]1^3*\[Omega]2^5 - 8*\[Omega]1*\[Omega]2^7) - 
           16*y^5*(10*\[Omega]1^7*\[Omega]2 + 40*\[Omega]1^5*\[Omega]2^3 + 
             19*\[Omega]1^3*\[Omega]2^5 + 2*\[Omega]1*\[Omega]2^7) + 
           8*y^3*(4*\[Omega]1^7*\[Omega]2 + 86*\[Omega]1^5*\[Omega]2^3 + 
             69*\[Omega]1^3*\[Omega]2^5 + 2*\[Omega]1*\[Omega]2^7) + 
           4*y^4*(7*\[Omega]1^8 - 51*\[Omega]1^6*\[Omega]2^2 - 
             119*\[Omega]1^4*\[Omega]2^4 - 5*\[Omega]1^2*\[Omega]2^6 + 
             2*\[Omega]2^8) + 2*y^2*(\[Omega]1^8 + 26*\[Omega]1^6*
              \[Omega]2^2 - 89*\[Omega]1^4*\[Omega]2^4 - 82*\[Omega]1^2*
              \[Omega]2^6 + 4*\[Omega]2^8))) + qq1^2*\[Omega]2^2*
        (128*y*\[Omega]1^10*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2 - 32*qq2*\[Omega]1^7*\[Omega]2^3*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          ((1 + 8*y^2)*\[Omega]1^2 - 2*y*(3 + 2*y^2)*\[Omega]1*\[Omega]2 - 
           2*(1 + 2*y^2)*\[Omega]2^2) - qq2^5*(-1 + 2*y^2)*
          (64*y^7*\[Omega]1^6*\[Omega]2^2 - 2*\[Omega]1^5*\[Omega]2^3 - 
           \[Omega]1^3*\[Omega]2^5 + 3*\[Omega]1*\[Omega]2^7 - 
           8*y^6*\[Omega]1^5*\[Omega]2*(7*\[Omega]1^2 + \[Omega]2^2) + 
           8*y^5*(2*\[Omega]1^8 + \[Omega]1^6*\[Omega]2^2 - 
             13*\[Omega]1^4*\[Omega]2^4) - 2*y^4*(8*\[Omega]1^7*\[Omega]2 + 
             9*\[Omega]1^5*\[Omega]2^3 - 25*\[Omega]1^3*\[Omega]2^5) + 
           8*y^3*(\[Omega]1^8 + 3*\[Omega]1^6*\[Omega]2^2 + 
             11*\[Omega]1^4*\[Omega]2^4 - \[Omega]1^2*\[Omega]2^6) - 
           y^2*(10*\[Omega]1^7*\[Omega]2 + 5*\[Omega]1^5*\[Omega]2^3 + 
             15*\[Omega]1^3*\[Omega]2^5 - 14*\[Omega]1*\[Omega]2^7) + 
           2*y*(2*\[Omega]1^6*\[Omega]2^2 - 9*\[Omega]1^4*\[Omega]2^4 - 
             5*\[Omega]1^2*\[Omega]2^6 - 4*\[Omega]2^8)) + 
         16*qq2^2*\[Omega]1^4*\[Omega]2^2*(5*\[Omega]1^5*\[Omega]2^3 + 
           40*y^6*\[Omega]1^5*\[Omega]2^3 + 8*\[Omega]1^3*\[Omega]2^5 + 
           4*\[Omega]1*\[Omega]2^7 + 8*y^5*(3*\[Omega]1^6*\[Omega]2^2 - 
             2*\[Omega]1^4*\[Omega]2^4) + y^4*(-48*\[Omega]1^7*\[Omega]2 - 
             44*\[Omega]1^5*\[Omega]2^3 + 40*\[Omega]1^3*\[Omega]2^5) + 
           2*y^3*(7*\[Omega]1^8 + 8*\[Omega]1^6*\[Omega]2^2 - 
             31*\[Omega]1^4*\[Omega]2^4 - 18*\[Omega]1^2*\[Omega]2^6) + 
           y^2*(4*\[Omega]1^7*\[Omega]2 + 38*\[Omega]1^5*\[Omega]2^3 + 
             56*\[Omega]1^3*\[Omega]2^5 + 4*\[Omega]1*\[Omega]2^7) - 
           y*(5*\[Omega]1^6*\[Omega]2^2 + 24*\[Omega]1^4*\[Omega]2^4 + 
             17*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8)) + 
         qq2^4*\[Omega]1*(800*y^8*\[Omega]1^6*\[Omega]2^3 - 
           320*y^7*(2*\[Omega]1^7*\[Omega]2^2 + 3*\[Omega]1^5*\[Omega]2^4) + 
           8*y^6*(16*\[Omega]1^8*\[Omega]2 + 80*\[Omega]1^6*\[Omega]2^3 - 
             3*\[Omega]1^4*\[Omega]2^5) - \[Omega]2^3*(12*\[Omega]1^6 + 
             3*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1^2*\[Omega]2^4 + 
             2*\[Omega]2^6) + 8*y^5*(2*\[Omega]1^9 - 27*\[Omega]1^7*
              \[Omega]2^2 - 70*\[Omega]1^5*\[Omega]2^4 + 106*\[Omega]1^3*
              \[Omega]2^6) + 4*y^4*(18*\[Omega]1^8*\[Omega]2 + 
             61*\[Omega]1^6*\[Omega]2^3 - 13*\[Omega]1^4*\[Omega]2^5 - 
             124*\[Omega]1^2*\[Omega]2^7) - 8*y^3*(\[Omega]1^9 - 
             \[Omega]1^7*\[Omega]2^2 - 54*\[Omega]1^5*\[Omega]2^4 + 
             7*\[Omega]1^3*\[Omega]2^6 - 8*\[Omega]1*\[Omega]2^8) + 
           2*y*(17*\[Omega]1^7*\[Omega]2^2 + 6*\[Omega]1^5*\[Omega]2^4 + 
             28*\[Omega]1^3*\[Omega]2^6 - 8*\[Omega]1*\[Omega]2^8) - 
           2*y^2*(18*\[Omega]1^8*\[Omega]2 + 79*\[Omega]1^6*\[Omega]2^3 + 
             101*\[Omega]1^4*\[Omega]2^5 - 35*\[Omega]1^2*\[Omega]2^7 - 
             10*\[Omega]2^9)) - 4*qq2^3*\[Omega]1^2*\[Omega]2*
          (5*\[Omega]1^7*\[Omega]2^2 + 384*y^7*\[Omega]1^6*\[Omega]2^3 - 
           2*\[Omega]1^5*\[Omega]2^4 - \[Omega]1^3*\[Omega]2^6 - 
           2*\[Omega]1*\[Omega]2^8 - 8*y^5*\[Omega]1^4*\[Omega]2*
            (\[Omega]1^4 - 62*\[Omega]1^2*\[Omega]2^2 - 5*\[Omega]2^4) - 
           16*y^6*(15*\[Omega]1^7*\[Omega]2^2 + 38*\[Omega]1^5*\[Omega]2^4) - 
           2*y^2*(3*\[Omega]1^9 - 7*\[Omega]1^7*\[Omega]2^2 - 
             7*\[Omega]1^5*\[Omega]2^4 + 29*\[Omega]1^3*\[Omega]2^6) + 
           4*y^4*(6*\[Omega]1^9 - 53*\[Omega]1^7*\[Omega]2^2 - 
             24*\[Omega]1^5*\[Omega]2^4 + 31*\[Omega]1^3*\[Omega]2^6) + 
           8*y^3*(8*\[Omega]1^8*\[Omega]2 + 4*\[Omega]1^6*\[Omega]2^3 + 
             13*\[Omega]1^4*\[Omega]2^5 - 2*\[Omega]1^2*\[Omega]2^7) - 
           2*y*(5*\[Omega]1^8*\[Omega]2 + 11*\[Omega]1^6*\[Omega]2^3 + 
             11*\[Omega]1^4*\[Omega]2^5 - 3*\[Omega]1^2*\[Omega]2^7 + 
             2*\[Omega]2^9))) + qq1^4*\[Omega]1*
        (8*\[Omega]1^5*\[Omega]2^3*((5 + 6*y^2)*\[Omega]1^7 - 
           4*y*(8 + 5*y^2)*\[Omega]1^6*\[Omega]2 + (7 + 92*y^2 + 12*y^4)*
            \[Omega]1^5*\[Omega]2^2 + 8*y*(-3 - 16*y^2 + 2*y^4)*\[Omega]1^4*
            \[Omega]2^3 + 3*(-1 + 18*y^2 + 16*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           4*y*(3 - 11*y^2)*\[Omega]1^2*\[Omega]2^5 - 4*\[Omega]1*
            \[Omega]2^6 + 4*y*\[Omega]2^7) + 4*qq2*\[Omega]1^3*\[Omega]2^2*
          (8*\[Omega]1^7*\[Omega]2 + 7*\[Omega]1^5*\[Omega]2^3 - 
           19*\[Omega]1^3*\[Omega]2^5 - 14*\[Omega]1*\[Omega]2^7 + 
           y^5*(-216*\[Omega]1^6*\[Omega]2^2 + 80*\[Omega]1^4*\[Omega]2^4) + 
           16*y^6*(3*\[Omega]1^5*\[Omega]2^3 + 2*\[Omega]1^3*\[Omega]2^5) + 
           4*y^4*(30*\[Omega]1^7*\[Omega]2 - 23*\[Omega]1^5*\[Omega]2^3 - 
             17*\[Omega]1^3*\[Omega]2^5 - 6*\[Omega]1*\[Omega]2^7) - 
           2*y^2*(19*\[Omega]1^7*\[Omega]2 + 52*\[Omega]1^5*\[Omega]2^3 + 
             61*\[Omega]1^3*\[Omega]2^5 - 2*\[Omega]1*\[Omega]2^7) - 
           8*y^3*(3*\[Omega]1^8 - 21*\[Omega]1^6*\[Omega]2^2 - 
             17*\[Omega]1^4*\[Omega]2^4 + \[Omega]1^2*\[Omega]2^6 - 
             \[Omega]2^8) + y*(-26*\[Omega]1^6*\[Omega]2^2 + 
             64*\[Omega]1^4*\[Omega]2^4 + 76*\[Omega]1^2*\[Omega]2^6 + 
             4*\[Omega]2^8)) + qq2^2*\[Omega]1*\[Omega]2*
          (9*\[Omega]1^7*\[Omega]2^2 + 13*\[Omega]1^5*\[Omega]2^4 - 
           288*y^8*\[Omega]1^5*\[Omega]2^4 + 2*\[Omega]1^3*\[Omega]2^6 - 
           12*\[Omega]1*\[Omega]2^8 - 8*y^5*(10*\[Omega]1^8*\[Omega]2 + 
             31*\[Omega]1^6*\[Omega]2^3 - 46*\[Omega]1^4*\[Omega]2^5) + 
           224*y^7*(4*\[Omega]1^6*\[Omega]2^3 + 3*\[Omega]1^4*\[Omega]2^5) - 
           8*y^6*(23*\[Omega]1^7*\[Omega]2^2 + 180*\[Omega]1^5*\[Omega]2^4 + 
             36*\[Omega]1^3*\[Omega]2^6) - 2*y^2*(9*\[Omega]1^9 + 
             41*\[Omega]1^7*\[Omega]2^2 + 39*\[Omega]1^5*\[Omega]2^4 - 
             48*\[Omega]1^3*\[Omega]2^6 - 48*\[Omega]1*\[Omega]2^8) + 
           4*y^4*(13*\[Omega]1^9 - \[Omega]1^7*\[Omega]2^2 + 
             68*\[Omega]1^5*\[Omega]2^4 + 74*\[Omega]1^3*\[Omega]2^6 - 
             4*\[Omega]1*\[Omega]2^8) + 2*y*(2*\[Omega]1^8*\[Omega]2 - 
             50*\[Omega]1^6*\[Omega]2^3 - 12*\[Omega]1^4*\[Omega]2^5 + 
             3*\[Omega]1^2*\[Omega]2^7 - 4*\[Omega]2^9) + 
           4*y^3*(8*\[Omega]1^8*\[Omega]2 + 129*\[Omega]1^6*\[Omega]2^3 - 
             52*\[Omega]1^4*\[Omega]2^5 - 67*\[Omega]1^2*\[Omega]2^7 + 
             4*\[Omega]2^9)) - qq2^3*(128*y^9*\[Omega]1^5*\[Omega]2^4 + 
           \[Omega]1^2*\[Omega]2^3*(\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 - 
             6*\[Omega]2^4) - 144*y^7*\[Omega]1^3*\[Omega]2^2*
            (\[Omega]1^4 + 4*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           16*y^8*(11*\[Omega]1^6*\[Omega]2^3 - 3*\[Omega]1^4*\[Omega]2^5) + 
           4*y^6*(9*\[Omega]1^8*\[Omega]2 - 7*\[Omega]1^6*\[Omega]2^3 + 
             98*\[Omega]1^4*\[Omega]2^5 + 4*\[Omega]1^2*\[Omega]2^7) + 
           8*y^5*(\[Omega]1^9 + 9*\[Omega]1^7*\[Omega]2^2 + 
             46*\[Omega]1^5*\[Omega]2^4 + 4*\[Omega]1^3*\[Omega]2^6 + 
             10*\[Omega]1*\[Omega]2^8) + y*(-2*\[Omega]1^7*\[Omega]2^2 + 
             18*\[Omega]1^5*\[Omega]2^4 + 36*\[Omega]1^3*\[Omega]2^6 + 
             12*\[Omega]1*\[Omega]2^8) - 4*y^3*(\[Omega]1^9 - 
             \[Omega]1^7*\[Omega]2^2 + 23*\[Omega]1^5*\[Omega]2^4 + 
             13*\[Omega]1^3*\[Omega]2^6 + 16*\[Omega]1*\[Omega]2^8) - 
           4*y^4*(7*\[Omega]1^8*\[Omega]2 + 5*\[Omega]1^6*\[Omega]2^3 + 
             38*\[Omega]1^4*\[Omega]2^5 - 6*\[Omega]1^2*\[Omega]2^7 + 
             8*\[Omega]2^9) + y^2*(5*\[Omega]1^8*\[Omega]2 - 
             7*\[Omega]1^6*\[Omega]2^3 - 26*\[Omega]1^4*\[Omega]2^5 - 
             4*\[Omega]1^2*\[Omega]2^7 + 16*\[Omega]2^9))) + 
       qq1^3*\[Omega]2*(-8*qq2*\[Omega]1^5*\[Omega]2^2*
          ((-1 + 10*y^2)*\[Omega]1^8 - 8*y*(-2 + 3*y^2)*\[Omega]1^7*
            \[Omega]2 - 2*(8 + 17*y^2 + 10*y^4)*\[Omega]1^6*\[Omega]2^2 + 
           8*y*(13 + 6*y^2 + 8*y^4)*\[Omega]1^5*\[Omega]2^3 + 
           (-27 - 158*y^2 - 128*y^4 + 16*y^6)*\[Omega]1^4*\[Omega]2^4 + 
           4*y*(23 + 26*y^2 + 12*y^4)*\[Omega]1^3*\[Omega]2^5 - 
           2*(5 + 25*y^2 + 22*y^4)*\[Omega]1^2*\[Omega]2^6 + 
           8*y*\[Omega]1*\[Omega]2^7 + 2*(1 + 2*y^2)*\[Omega]2^8) + 
         32*\[Omega]1^8*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2*(\[Omega]1*\[Omega]2 - 4*y^2*\[Omega]1*\[Omega]2 + 
           2*y*(\[Omega]1^2 - 2*\[Omega]2^2)) - 8*qq2^2*\[Omega]1^3*\[Omega]2*
          (-6*\[Omega]1^6*\[Omega]2^3 + 32*y^7*\[Omega]1^5*\[Omega]2^4 - 
           7*\[Omega]1^4*\[Omega]2^5 - 4*\[Omega]1^2*\[Omega]2^7 + 
           \[Omega]2^9 + 8*y^5*(23*\[Omega]1^7*\[Omega]2^2 + 
             22*\[Omega]1^5*\[Omega]2^4) + 
           y^6*(-272*\[Omega]1^6*\[Omega]2^3 + 48*\[Omega]1^4*\[Omega]2^5) - 
           2*y^3*(2*\[Omega]1^9 + 9*\[Omega]1^7*\[Omega]2^2 + 
             70*\[Omega]1^5*\[Omega]2^4 + 59*\[Omega]1^3*\[Omega]2^6) - 
           4*y^4*(8*\[Omega]1^8*\[Omega]2 + 4*\[Omega]1^6*\[Omega]2^3 - 
             9*\[Omega]1^4*\[Omega]2^5 + 7*\[Omega]1^2*\[Omega]2^7) + 
           y^2*\[Omega]2*(\[Omega]1^8 + 27*\[Omega]1^6*\[Omega]2^2 + 
             47*\[Omega]1^4*\[Omega]2^4 + 57*\[Omega]1^2*\[Omega]2^6 + 
             4*\[Omega]2^8) + y*(\[Omega]1^9 + \[Omega]1^7*\[Omega]2^2 + 
             25*\[Omega]1^5*\[Omega]2^4 + 13*\[Omega]1^3*\[Omega]2^6 - 
             8*\[Omega]1*\[Omega]2^8)) + 
         qq2^4*(256*y^9*\[Omega]1^6*\[Omega]2^3 + 6*\[Omega]1^5*\[Omega]2^4 - 
           5*\[Omega]1^3*\[Omega]2^6 - \[Omega]1*\[Omega]2^8 - 
           16*y^8*(5*\[Omega]1^7*\[Omega]2^2 + 19*\[Omega]1^5*\[Omega]2^4) - 
           16*y^7*(3*\[Omega]1^8*\[Omega]2 + 12*\[Omega]1^6*\[Omega]2^3 - 
             7*\[Omega]1^4*\[Omega]2^5) + 4*y^6*(8*\[Omega]1^9 + 
             18*\[Omega]1^7*\[Omega]2^2 + 27*\[Omega]1^5*\[Omega]2^4 - 
             45*\[Omega]1^3*\[Omega]2^6) + 8*y^5*(2*\[Omega]1^8*\[Omega]2 + 
             12*\[Omega]1^6*\[Omega]2^3 + 27*\[Omega]1^4*\[Omega]2^5 + 
             19*\[Omega]1^2*\[Omega]2^7) - 4*y^3*\[Omega]2*
            (-\[Omega]1^8 + 8*\[Omega]1^6*\[Omega]2^2 + 53*\[Omega]1^4*
              \[Omega]2^4 + 22*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8) - 
           4*y^4*(4*\[Omega]1^9 + 7*\[Omega]1^7*\[Omega]2^2 - 
             10*\[Omega]1^5*\[Omega]2^4 - 4*\[Omega]1^3*\[Omega]2^6 + 
             7*\[Omega]1*\[Omega]2^8) + y^2*(6*\[Omega]1^7*\[Omega]2^2 - 
             21*\[Omega]1^5*\[Omega]2^4 + 47*\[Omega]1^3*\[Omega]2^6 + 
             16*\[Omega]1*\[Omega]2^8) + y*(38*\[Omega]1^4*\[Omega]2^5 + 
             6*\[Omega]1^2*\[Omega]2^7 + 4*\[Omega]2^9)) + 
         qq2^3*\[Omega]1*(-3*\[Omega]1^8*\[Omega]2^2 + 15*\[Omega]1^6*
            \[Omega]2^4 - 480*y^8*\[Omega]1^6*\[Omega]2^4 - 
           11*\[Omega]1^4*\[Omega]2^6 + 13*\[Omega]1^2*\[Omega]2^8 + 
           2*\[Omega]2^10 - 64*y^7*(9*\[Omega]1^7*\[Omega]2^3 - 
             16*\[Omega]1^5*\[Omega]2^5) + 
           8*y^6*(81*\[Omega]1^8*\[Omega]2^2 + 104*\[Omega]1^6*\[Omega]2^4 - 
             153*\[Omega]1^4*\[Omega]2^6) + 4*y*(7*\[Omega]1^7*\[Omega]2^3 + 
             12*\[Omega]1^5*\[Omega]2^5 - 9*\[Omega]1^3*\[Omega]2^7) - 
           64*y^5*(3*\[Omega]1^9*\[Omega]2 + 3*\[Omega]1^7*\[Omega]2^3 - 
             8*\[Omega]1^5*\[Omega]2^5 - 6*\[Omega]1^3*\[Omega]2^7) - 
           4*y^4*\[Omega]1^2*(\[Omega]1^8 + 37*\[Omega]1^6*\[Omega]2^2 + 
             199*\[Omega]1^4*\[Omega]2^4 + 75*\[Omega]1^2*\[Omega]2^6 - 
             30*\[Omega]2^8) + 8*y^3*(8*\[Omega]1^9*\[Omega]2 + 
             27*\[Omega]1^7*\[Omega]2^3 + 24*\[Omega]1^5*\[Omega]2^5 + 
             5*\[Omega]1^3*\[Omega]2^7 - 8*\[Omega]1*\[Omega]2^9) + 
           2*y^2*(\[Omega]1^10 - 9*\[Omega]1^8*\[Omega]2^2 - 
             50*\[Omega]1^6*\[Omega]2^4 + 15*\[Omega]1^4*\[Omega]2^6 - 
             11*\[Omega]1^2*\[Omega]2^8 - 2*\[Omega]2^10)))))/
     ((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)) + 
  c1*c2*((-512*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*
      (qq1^3*(-1 + 2*y^2)*(20*y^5*\[Omega]1^3*\[Omega]2^3 + 
         2*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 - 2*\[Omega]2^2) - 
         12*y^4*(3*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*\[Omega]2^4) + 
         y*(5*\[Omega]1^5*\[Omega]2 + 16*\[Omega]1^3*\[Omega]2^3 + 
           9*\[Omega]1*\[Omega]2^5) + y^3*(24*\[Omega]1^5*\[Omega]2 + 
           78*\[Omega]1^3*\[Omega]2^3 + 32*\[Omega]1*\[Omega]2^5) - 
         2*y^2*(2*\[Omega]1^6 + 23*\[Omega]1^4*\[Omega]2^2 + 
           20*\[Omega]1^2*\[Omega]2^4 + 4*\[Omega]2^6)) + 
       \[Omega]1*(16*\[Omega]1^3*\[Omega]2^4*((1 + 2*y^2)*\[Omega]1^4 - 
           4*(y + 2*y^3)*\[Omega]1^3*\[Omega]2 + (5 - 4*y^2 + 20*y^4)*
            \[Omega]1^2*\[Omega]2^2 - 4*y*(1 + 2*y^2)*\[Omega]1*\[Omega]2^3 + 
           (1 + 2*y^2)*\[Omega]2^4) - 8*qq2*\[Omega]1*\[Omega]2^2*
          ((1 + 2*y^2)*\[Omega]1^6 - y*(7 + 2*y^2)*\[Omega]1^5*\[Omega]2 + 
           2*(2 + 3*y^2 - 2*y^4)*\[Omega]1^4*\[Omega]2^2 + 
           3*y*(-1 - 4*y^2 + 12*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (-7 + 30*y^2 - 56*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           y*(1 + 14*y^2)*\[Omega]1*\[Omega]2^5 - (1 + 2*y^2)*\[Omega]2^6) + 
         qq2^3*(-1 + 2*y^2)*(-2*\[Omega]1^3*\[Omega]2^2 + 12*y^5*\[Omega]1^2*
            \[Omega]2^3 + 4*\[Omega]1*\[Omega]2^4 - 
           4*y^4*(7*\[Omega]1^3*\[Omega]2^2 + 4*\[Omega]1*\[Omega]2^4) - 
           2*y^2*(2*\[Omega]1^5 + 5*\[Omega]1^3*\[Omega]2^2 + 
             8*\[Omega]1*\[Omega]2^4) + y*(3*\[Omega]1^4*\[Omega]2 - 
             \[Omega]2^5) + 2*y^3*(8*\[Omega]1^4*\[Omega]2 + 
             17*\[Omega]1^2*\[Omega]2^3 + 4*\[Omega]2^5)) + 
         2*qq2^2*\[Omega]2*(8*y^6*\[Omega]1^3*\[Omega]2^3 - 
           \[Omega]1*\[Omega]2*(\[Omega]1^4 + 16*\[Omega]1^2*\[Omega]2^2 - 
             3*\[Omega]2^4) + 32*y^5*(2*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4) + y^2*(-6*\[Omega]1^5*\[Omega]2 + 
             2*\[Omega]1^3*\[Omega]2^3 - 54*\[Omega]1*\[Omega]2^5) - 
           8*y^4*(5*\[Omega]1^5*\[Omega]2 + 13*\[Omega]1^3*\[Omega]2^3 - 
             5*\[Omega]1*\[Omega]2^5) - 2*y*(\[Omega]1^6 - 9*\[Omega]1^4*
              \[Omega]2^2 - 9*\[Omega]1^2*\[Omega]2^4 - 3*\[Omega]2^6) + 
           4*y^3*(3*\[Omega]1^6 + 5*\[Omega]1^4*\[Omega]2^2 + 
             17*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6))) - 
       qq1*(-8*\[Omega]1^2*\[Omega]2^2*((1 + 2*y^2)*\[Omega]1^6 + 
           2*(3 - 17*y^2 + 34*y^4)*\[Omega]1^4*\[Omega]2^2 + 
           y*(9 + 4*y^2 - 44*y^4)*\[Omega]1^3*\[Omega]2^3 + 
           (-5 - 10*y^2 + 16*y^4)*\[Omega]1^2*\[Omega]2^4 + 
           y*(9 - 2*y^2)*\[Omega]1*\[Omega]2^5 - (1 + 2*y^2)*\[Omega]2^6 + 
           \[Omega]1^5*(y*\[Omega]2 - 18*y^3*\[Omega]2)) + 
         8*qq2*\[Omega]1*\[Omega]2*(-8*\[Omega]1^3*\[Omega]2^3 + 
           4*y^6*\[Omega]1^3*\[Omega]2^3 + \[Omega]1*\[Omega]2^5 + 
           4*y^5*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 + 3*\[Omega]2^2) + 
           y*(2*\[Omega]1^6 + 11*\[Omega]1^4*\[Omega]2^2 + 7*\[Omega]1^2*
              \[Omega]2^4) + y^2*(-17*\[Omega]1^5*\[Omega]2 + 
             \[Omega]1^3*\[Omega]2^3 - 13*\[Omega]1*\[Omega]2^5) + 
           y^4*(6*\[Omega]1^5*\[Omega]2 - 52*\[Omega]1^3*\[Omega]2^3 - 
             6*\[Omega]1*\[Omega]2^5) + 4*y^3*(5*\[Omega]1^4*\[Omega]2^2 + 
             6*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6)) + 
         qq2^2*(-1 + 2*y^2)*(4*y^5*\[Omega]1^3*\[Omega]2^3 - 
           6*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 - 2*\[Omega]2^2) + 
           y*\[Omega]1*\[Omega]2*(\[Omega]1^4 - 16*\[Omega]1^2*\[Omega]2^2 - 
             11*\[Omega]2^4) - 4*y^4*(5*\[Omega]1^4*\[Omega]2^2 - 
             4*\[Omega]1^2*\[Omega]2^4) + 2*y^3*(4*\[Omega]1^5*\[Omega]2 - 
             5*\[Omega]1^3*\[Omega]2^3 - 8*\[Omega]1*\[Omega]2^5) + 
           y^2*(-4*\[Omega]1^6 + 26*\[Omega]1^4*\[Omega]2^2 + 
             8*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6))) + 
       qq1^2*(2*\[Omega]1*\[Omega]2*(8*y^6*\[Omega]1^3*\[Omega]2^3 + 
           \[Omega]1*\[Omega]2*(\[Omega]1^4 - 16*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + 2*y^2*\[Omega]1*\[Omega]2*(-31*\[Omega]1^4 + 
             \[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           y^5*(-48*\[Omega]1^4*\[Omega]2^2 + 80*\[Omega]1^2*\[Omega]2^4) + 
           8*y^4*(8*\[Omega]1^5*\[Omega]2 - 13*\[Omega]1^3*\[Omega]2^3 - 
             8*\[Omega]1*\[Omega]2^5) + 2*y*(5*\[Omega]1^6 + 
             13*\[Omega]1^4*\[Omega]2^2 + 5*\[Omega]1^2*\[Omega]2^4 - 
             3*\[Omega]2^6) + 4*y^3*(-3*\[Omega]1^6 + 15*\[Omega]1^4*
              \[Omega]2^2 + 7*\[Omega]1^2*\[Omega]2^4 + 5*\[Omega]2^6)) - 
         qq2*(-1 + 2*y^2)*(28*y^5*\[Omega]1^3*\[Omega]2^3 + 
           6*\[Omega]1^2*\[Omega]2^2*(\[Omega]1^2 - 2*\[Omega]2^2) - 
           4*y^4*(11*\[Omega]1^4*\[Omega]2^2 + 20*\[Omega]1^2*\[Omega]2^4) + 
           y*(7*\[Omega]1^5*\[Omega]2 + 32*\[Omega]1^3*\[Omega]2^3 + 
             19*\[Omega]1*\[Omega]2^5) + 2*y^3*(16*\[Omega]1^5*\[Omega]2 + 
             61*\[Omega]1^3*\[Omega]2^3 + 28*\[Omega]1*\[Omega]2^5) - 
           2*y^2*(2*\[Omega]1^6 + 41*\[Omega]1^4*\[Omega]2^2 + 
             32*\[Omega]1^2*\[Omega]2^4 + 8*\[Omega]2^6)))))/
     ((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(-1 + 2*y^2)*
      ((-1 + 2*y^2)*\[Omega]1*\[Omega]2^2*(32*\[Omega]1^5*\[Omega]2^4 - 
         12*qq2*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 + 2*y*\[Omega]1*
            \[Omega]2 - 3*\[Omega]2^2) + 4*qq2^2*\[Omega]1*\[Omega]2*
          (3*y*\[Omega]1^3 - 4*\[Omega]1^2*\[Omega]2 - y*\[Omega]1*
            \[Omega]2^2 + 2*\[Omega]2^3) + qq2^3*((1 - 3*y^2)*\[Omega]1^3 + 
           2*y*(2 + y^2)*\[Omega]1^2*\[Omega]2 - 3*(1 + y^2)*\[Omega]1*
            \[Omega]2^2 + 2*y*\[Omega]2^3)) + 
       qq1^3*(12*y^5*\[Omega]1^3*\[Omega]2^3 + \[Omega]1^2*\[Omega]2^2*
          (\[Omega]1^2 - 3*\[Omega]2^2) - 26*y^4*\[Omega]1^2*\[Omega]2^2*
          (\[Omega]1^2 + \[Omega]2^2) + 2*y*(2*\[Omega]1^5*\[Omega]2 + 
           6*\[Omega]1^3*\[Omega]2^3 + 3*\[Omega]1*\[Omega]2^5) + 
         2*y^3*(10*\[Omega]1^5*\[Omega]2 + 25*\[Omega]1^3*\[Omega]2^3 + 
           8*\[Omega]1*\[Omega]2^5) - y^2*(4*\[Omega]1^6 + 
           33*\[Omega]1^4*\[Omega]2^2 + 25*\[Omega]1^2*\[Omega]2^4 + 
           4*\[Omega]2^6)) + qq1*(-4*\[Omega]1^3*\[Omega]2^3*
          (7*\[Omega]1^3*\[Omega]2 + 20*y^3*\[Omega]1^2*\[Omega]2^2 - 
           5*\[Omega]1*\[Omega]2^3 - 6*y^2*\[Omega]1*\[Omega]2*
            (5*\[Omega]1^2 + \[Omega]2^2) + y*(4*\[Omega]1^4 + 
             6*\[Omega]1^2*\[Omega]2^2 + 4*\[Omega]2^4)) + 
         4*qq2*\[Omega]1*\[Omega]2*(-8*y^3*\[Omega]1^2*\[Omega]2^4 + 
           2*y^2*\[Omega]1*\[Omega]2*(-5*\[Omega]1^4 + 8*\[Omega]1^2*
              \[Omega]2^2 + \[Omega]2^4) + \[Omega]1*\[Omega]2*
            (\[Omega]1^4 - 8*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) + 
           2*y*(\[Omega]1^6 + 3*\[Omega]1^4*\[Omega]2^2 - \[Omega]1^2*
              \[Omega]2^4 - \[Omega]2^6)) + 
         qq2^2*(4*y^5*\[Omega]1^3*\[Omega]2^3 + 3*\[Omega]1^2*\[Omega]2^2*
            (\[Omega]1^2 - 3*\[Omega]2^2) - 14*y^4*\[Omega]1^2*\[Omega]2^2*
            (\[Omega]1^2 + \[Omega]2^2) + 2*y*(2*\[Omega]1^5*\[Omega]2 + 
             10*\[Omega]1^3*\[Omega]2^3 + 5*\[Omega]1*\[Omega]2^5) + 
           y^3*(20*\[Omega]1^5*\[Omega]2 + 38*\[Omega]1^3*\[Omega]2^3 + 
             8*\[Omega]1*\[Omega]2^5) - y^2*(4*\[Omega]1^6 + 
             43*\[Omega]1^4*\[Omega]2^2 + 19*\[Omega]1^2*\[Omega]2^4 + 
             4*\[Omega]2^6))) - qq1^2*(4*\[Omega]1*\[Omega]2*
          (\[Omega]1*\[Omega]2*(\[Omega]1^4 - 4*\[Omega]1^2*\[Omega]2^2 + 
             \[Omega]2^4) + 2*y^3*(3*\[Omega]1^4*\[Omega]2^2 - 
             5*\[Omega]1^2*\[Omega]2^4) + y^2*(-10*\[Omega]1^5*\[Omega]2 + 
             8*\[Omega]1^3*\[Omega]2^3 + 6*\[Omega]1*\[Omega]2^5) + 
           y*(2*\[Omega]1^6 + 3*\[Omega]1^4*\[Omega]2^2 - \[Omega]1^2*
              \[Omega]2^4 - 2*\[Omega]2^6)) + 
         qq2*(20*y^5*\[Omega]1^3*\[Omega]2^3 + 3*\[Omega]1^2*\[Omega]2^2*
            (\[Omega]1^2 - 3*\[Omega]2^2) - 46*y^4*\[Omega]1^2*\[Omega]2^2*
            (\[Omega]1^2 + \[Omega]2^2) + 2*y*(4*\[Omega]1^5*\[Omega]2 + 
             14*\[Omega]1^3*\[Omega]2^3 + 7*\[Omega]1*\[Omega]2^5) + 
           y^3*(40*\[Omega]1^5*\[Omega]2 + 94*\[Omega]1^3*\[Omega]2^3 + 
             28*\[Omega]1*\[Omega]2^5) - y^2*(8*\[Omega]1^6 + 
             71*\[Omega]1^4*\[Omega]2^2 + 47*\[Omega]1^2*\[Omega]2^4 + 
             8*\[Omega]2^6)))))/((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2) + 
    (512*Sqrt[2]*G^(5/2)*Pi^(7/2)*(qq1^7*(-1 + 2*y^2)*\[Omega]1^4*\[Omega]2*
        (8*y^5*\[Omega]1^3*\[Omega]2^2 + \[Omega]1^2*\[Omega]2*
          (\[Omega]1^2 - \[Omega]2^2) - 2*y^4*(5*\[Omega]1^4*\[Omega]2 + 
           11*\[Omega]1^2*\[Omega]2^3) + y*(\[Omega]1^5 + 
           4*\[Omega]1^3*\[Omega]2^2 + 3*\[Omega]1*\[Omega]2^4) + 
         4*y^3*(\[Omega]1^5 + 7*\[Omega]1^3*\[Omega]2^2 + 
           4*\[Omega]1*\[Omega]2^4) - y^2*(13*\[Omega]1^4*\[Omega]2 + 
           15*\[Omega]1^2*\[Omega]2^3 + 4*\[Omega]2^5)) - 
       qq2^2*\[Omega]1*\[Omega]2^4*(-128*y*\[Omega]1^6*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 - 
         8*qq2^2*\[Omega]1^2*\[Omega]2^2*(2*(-1 + 6*y^2)*\[Omega]1^7 - 
           4*(y + 9*y^3)*\[Omega]1^6*\[Omega]2 + 2*(1 + 30*y^2)*\[Omega]1^5*
            \[Omega]2^2 + 4*y*(-9 - 14*y^2 + 12*y^4)*\[Omega]1^4*
            \[Omega]2^3 + (11 + 56*y^2 - 60*y^4)*\[Omega]1^3*\[Omega]2^4 + 
           4*y*(-7 + 11*y^2)*\[Omega]1^2*\[Omega]2^5 + 2*(3 - 10*y^2)*
            \[Omega]1*\[Omega]2^6 + 4*y*\[Omega]2^7) + 32*qq2*\[Omega]1^4*
          \[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          (-(\[Omega]1*\[Omega]2) + 6*y^2*\[Omega]1*\[Omega]2 + 
           2*y*(\[Omega]1^2 - 2*\[Omega]2^2)) - qq2^5*(-1 + 2*y^2)*
          (-(\[Omega]1^3*\[Omega]2^2) + 8*y^5*\[Omega]1^2*\[Omega]2^3 + 
           \[Omega]1*\[Omega]2^4 - 2*y^4*(11*\[Omega]1^3*\[Omega]2^2 + 
             5*\[Omega]1*\[Omega]2^4) - y^2*(4*\[Omega]1^5 + 
             15*\[Omega]1^3*\[Omega]2^2 + 13*\[Omega]1*\[Omega]2^4) + 
           y*(3*\[Omega]1^4*\[Omega]2 + 4*\[Omega]1^2*\[Omega]2^3 + 
             \[Omega]2^5) + 4*y^3*(4*\[Omega]1^4*\[Omega]2 + 
             7*\[Omega]1^2*\[Omega]2^3 + \[Omega]2^5)) + 
         2*qq2^3*\[Omega]1*\[Omega]2*(10*\[Omega]1^6*\[Omega]2 + 
           19*\[Omega]1^4*\[Omega]2^3 + 32*y^6*\[Omega]1^4*\[Omega]2^3 - 
           5*\[Omega]1^2*\[Omega]2^5 - 6*\[Omega]2^7 + 
           8*y^5*(8*\[Omega]1^5*\[Omega]2^2 + 7*\[Omega]1^3*\[Omega]2^4) - 
           4*y^4*(22*\[Omega]1^6*\[Omega]2 + 55*\[Omega]1^4*\[Omega]2^3 + 
             37*\[Omega]1^2*\[Omega]2^5) - 2*y*(4*\[Omega]1^7 + 
             30*\[Omega]1^5*\[Omega]2^2 + 17*\[Omega]1^3*\[Omega]2^4 - 
             10*\[Omega]1*\[Omega]2^6) + 8*y^3*(3*\[Omega]1^7 + 
             13*\[Omega]1^5*\[Omega]2^2 + 22*\[Omega]1^3*\[Omega]2^4 + 
             9*\[Omega]1*\[Omega]2^6) + 4*y^2*(4*\[Omega]1^6*\[Omega]2 + 
             6*\[Omega]1^4*\[Omega]2^3 - 9*\[Omega]1^2*\[Omega]2^5 - 
             3*\[Omega]2^7)) + qq2^4*(-16*y^6*\[Omega]1^3*\[Omega]2^2*
            (2*\[Omega]1^2 + \[Omega]2^2) + 2*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           4*y^5*(8*\[Omega]1^6*\[Omega]2 - 7*\[Omega]1^4*\[Omega]2^3 + 
             9*\[Omega]1^2*\[Omega]2^5) - 8*y^4*(\[Omega]1^7 - 
             8*\[Omega]1^5*\[Omega]2^2 - 16*\[Omega]1^3*\[Omega]2^4 + 
             4*\[Omega]1*\[Omega]2^6) + 4*y^2*(\[Omega]1^7 + 
             7*\[Omega]1^5*\[Omega]2^2 + 18*\[Omega]1^3*\[Omega]2^4 + 
             17*\[Omega]1*\[Omega]2^6) + y*(2*\[Omega]1^6*\[Omega]2 - 
             25*\[Omega]1^4*\[Omega]2^3 - 37*\[Omega]1^2*\[Omega]2^5 - 
             10*\[Omega]2^7) - 4*y^3*(9*\[Omega]1^6*\[Omega]2 + 
             28*\[Omega]1^4*\[Omega]2^3 + 30*\[Omega]1^2*\[Omega]2^5 - 
             \[Omega]2^7))) + qq1^6*\[Omega]1^3*
        (-(qq2*(-1 + 2*y^2)*(32*y^6*\[Omega]1^3*\[Omega]2^4 + 
            3*\[Omega]1^3*\[Omega]2^2*(\[Omega]1^2 - \[Omega]2^2) + 
            y*(-(\[Omega]1^6*\[Omega]2) + 8*\[Omega]1^4*\[Omega]2^3 + 
              \[Omega]1^2*\[Omega]2^5) - 8*y^5*(4*\[Omega]1^4*\[Omega]2^3 + 
              11*\[Omega]1^2*\[Omega]2^5) - 8*y^3*\[Omega]2*
             (\[Omega]1^6 + 3*\[Omega]1^4*\[Omega]2^2 + 4*\[Omega]1^2*
               \[Omega]2^4 + 2*\[Omega]2^6) + y^2*(4*\[Omega]1^7 - 
              7*\[Omega]1^5*\[Omega]2^2 - \[Omega]1^3*\[Omega]2^4 + 
              4*\[Omega]1*\[Omega]2^6) + 2*y^4*(9*\[Omega]1^5*\[Omega]2^2 + 
              39*\[Omega]1^3*\[Omega]2^4 + 32*\[Omega]1*\[Omega]2^6))) - 
         \[Omega]1*\[Omega]2*(-16*y^6*\[Omega]1^2*\[Omega]2^3*
            (\[Omega]1^2 + 2*\[Omega]2^2) + 2*\[Omega]1^2*\[Omega]2*
            (\[Omega]1^4 + 7*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           4*y^3*(\[Omega]1^7 - 30*\[Omega]1^5*\[Omega]2^2 - 
             28*\[Omega]1^3*\[Omega]2^4 - 9*\[Omega]1*\[Omega]2^6) - 
           y*(10*\[Omega]1^7 + 37*\[Omega]1^5*\[Omega]2^2 + 
             25*\[Omega]1^3*\[Omega]2^4 - 2*\[Omega]1*\[Omega]2^6) + 
           4*y^5*(9*\[Omega]1^5*\[Omega]2^2 - 7*\[Omega]1^3*\[Omega]2^4 + 
             8*\[Omega]1*\[Omega]2^6) - 8*y^4*(4*\[Omega]1^6*\[Omega]2 - 
             16*\[Omega]1^4*\[Omega]2^3 - 8*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7) + 4*y^2*(17*\[Omega]1^6*\[Omega]2 + 
             18*\[Omega]1^4*\[Omega]2^3 + 7*\[Omega]1^2*\[Omega]2^5 + 
             \[Omega]2^7))) + qq1^5*\[Omega]1^2*
        (-2*\[Omega]1^3*\[Omega]2^2*(-6*(1 + 2*y^2)*\[Omega]1^7 + 
           4*y*(5 + 18*y^2)*\[Omega]1^6*\[Omega]2 - (5 + 36*y^2 + 148*y^4)*
            \[Omega]1^5*\[Omega]2^2 + 2*y*(-17 + 88*y^2 + 28*y^4)*\[Omega]1^4*
            \[Omega]2^3 + (19 + 24*y^2 - 220*y^4 + 32*y^6)*\[Omega]1^3*
            \[Omega]2^4 + 4*y*(-15 + 26*y^2 + 16*y^4)*\[Omega]1^2*
            \[Omega]2^5 + 2*(5 + 8*y^2 - 44*y^4)*\[Omega]1*\[Omega]2^6 + 
           8*y*(-1 + 3*y^2)*\[Omega]2^7) + qq2^2*(-1 + 2*y^2)*
          (3*\[Omega]1^6*\[Omega]2^2 - \[Omega]1^4*\[Omega]2^4 + 
           32*y^7*\[Omega]1^3*\[Omega]2^5 - 2*\[Omega]1^2*\[Omega]2^6 - 
           8*y^6*\[Omega]1^2*\[Omega]2^4*(\[Omega]1^2 + 11*\[Omega]2^2) + 
           2*y^4*\[Omega]2^2*(\[Omega]1^6 + 19*\[Omega]1^4*\[Omega]2^2 + 
             4*\[Omega]1^2*\[Omega]2^4 - 8*\[Omega]2^6) - 12*y^3*\[Omega]1*
            \[Omega]2*(\[Omega]1^6 + 5*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) + 
           y*(-5*\[Omega]1^7*\[Omega]2 + 10*\[Omega]1^5*\[Omega]2^3 - 
             3*\[Omega]1^3*\[Omega]2^5 + 6*\[Omega]1*\[Omega]2^7) + 
           8*y^5*(2*\[Omega]1^5*\[Omega]2^3 - \[Omega]1^3*\[Omega]2^5 + 
             8*\[Omega]1*\[Omega]2^7) + y^2*(8*\[Omega]1^8 + 
             13*\[Omega]1^6*\[Omega]2^2 + 5*\[Omega]1^4*\[Omega]2^4 - 
             18*\[Omega]1^2*\[Omega]2^6 - 8*\[Omega]2^8)) + 
         qq2*\[Omega]1*\[Omega]2*(32*y^6*\[Omega]1*\[Omega]2^3*
            (3*\[Omega]1^4 - 12*\[Omega]1^2*\[Omega]2^2 + \[Omega]2^4) + 
           4*\[Omega]1*\[Omega]2*(\[Omega]1^6 + 6*\[Omega]1^4*\[Omega]2^2 - 
             \[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) - 
           16*y^7*(3*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^6) + 
           8*y^4*(12*\[Omega]1^7*\[Omega]2 - 31*\[Omega]1^5*\[Omega]2^3 - 
             42*\[Omega]1^3*\[Omega]2^5 - 11*\[Omega]1*\[Omega]2^7) + 
           4*y^2*(6*\[Omega]1^7*\[Omega]2 + 5*\[Omega]1^5*\[Omega]2^3 + 
             8*\[Omega]1^3*\[Omega]2^5 + 3*\[Omega]1*\[Omega]2^7) - 
           4*y^5*(49*\[Omega]1^6*\[Omega]2^2 - 182*\[Omega]1^4*\[Omega]2^4 - 
             93*\[Omega]1^2*\[Omega]2^6 + 2*\[Omega]2^8) - 
           4*y^3*(7*\[Omega]1^8 - 17*\[Omega]1^6*\[Omega]2^2 + 
             20*\[Omega]1^4*\[Omega]2^4 + 7*\[Omega]1^2*\[Omega]2^6 + 
             2*\[Omega]2^8) + y*(-2*\[Omega]1^8 - 49*\[Omega]1^6*
              \[Omega]2^2 + 8*\[Omega]1^4*\[Omega]2^4 + 21*\[Omega]1^2*
              \[Omega]2^6 + 6*\[Omega]2^8))) + qq1*qq2*\[Omega]2^3*
        (-64*(1 + 2*y^2)*\[Omega]1^8*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         32*qq2*\[Omega]1^5*\[Omega]2^3*(\[Omega]1^2 - 2*y*\[Omega]1*
             \[Omega]2 + \[Omega]2^2)^2*((1 + 2*y^2)*\[Omega]1^3 + 
           y*(5 + 6*y^2)*\[Omega]1^2*\[Omega]2 - 2*(1 + 4*y^2)*\[Omega]1*
            \[Omega]2^2 - 2*y*\[Omega]2^3) + 2*qq2^3*\[Omega]1^2*\[Omega]2*
          (2*(-3 + 8*y^2 + 12*y^4)*\[Omega]1^8 - 4*y*(-4 + y^2 + 22*y^4)*
            \[Omega]1^7*\[Omega]2 + (9 - 32*y^2 - 20*y^4 + 64*y^6)*
            \[Omega]1^6*\[Omega]2^2 + 16*y*(-3 + 10*y^2 - 12*y^4 + 2*y^6)*
            \[Omega]1^5*\[Omega]2^3 + (35 - 88*y^2 + 44*y^4 + 368*y^6)*
            \[Omega]1^4*\[Omega]2^4 - 2*y*(35 - 186*y^2 + 376*y^4)*
            \[Omega]1^3*\[Omega]2^5 + 4*(2 - 37*y^2 + 70*y^4)*\[Omega]1^2*
            \[Omega]2^6 + 24*y*(1 + y^2)*\[Omega]1*\[Omega]2^7 - 
           4*(1 + 6*y^2)*\[Omega]2^8) - qq2^5*(-1 + 2*y^2)*
          (-3*\[Omega]1^4*\[Omega]2^3 + 32*y^6*\[Omega]1^4*\[Omega]2^3 + 
           3*\[Omega]1^2*\[Omega]2^5 + y*\[Omega]1*\[Omega]2^2*
            (\[Omega]1^4 + 8*\[Omega]1^2*\[Omega]2^2 - \[Omega]2^4) - 
           8*y^5*(11*\[Omega]1^5*\[Omega]2^2 + 4*\[Omega]1^3*\[Omega]2^4) + 
           2*y^4*(32*\[Omega]1^6*\[Omega]2 + 39*\[Omega]1^4*\[Omega]2^3 + 
             9*\[Omega]1^2*\[Omega]2^5) - 8*y^3*\[Omega]1*(2*\[Omega]1^6 + 
             4*\[Omega]1^4*\[Omega]2^2 + 3*\[Omega]1^2*\[Omega]2^4 + 
             \[Omega]2^6) + y^2*(4*\[Omega]1^6*\[Omega]2 - 
             \[Omega]1^4*\[Omega]2^3 - 7*\[Omega]1^2*\[Omega]2^5 + 
             4*\[Omega]2^7)) - 16*qq2^2*\[Omega]1^3*\[Omega]2^2*
          (24*y^6*\[Omega]1^5*\[Omega]2^3 - \[Omega]1*\[Omega]2*
            (5*\[Omega]1^2 - \[Omega]2^2)*(\[Omega]1^2 + \[Omega]2^2)^2 - 
           2*y^4*(9*\[Omega]1^7*\[Omega]2 + 4*\[Omega]1^5*\[Omega]2^3 - 
             7*\[Omega]1^3*\[Omega]2^5) + 2*y^3*(3*\[Omega]1^8 + 
             4*\[Omega]1^6*\[Omega]2^2 - 19*\[Omega]1^4*\[Omega]2^4 - 
             6*\[Omega]1^2*\[Omega]2^6) - y^2*(7*\[Omega]1^7*\[Omega]2 + 
             16*\[Omega]1^5*\[Omega]2^3 - 13*\[Omega]1^3*\[Omega]2^5 + 
             2*\[Omega]1*\[Omega]2^7) + y*(3*\[Omega]1^8 + 26*\[Omega]1^6*
              \[Omega]2^2 + 23*\[Omega]1^4*\[Omega]2^4 + 2*\[Omega]2^8)) + 
         qq2^4*\[Omega]1*(32*y^6*\[Omega]1^3*\[Omega]2*(\[Omega]1^4 - 
             12*\[Omega]1^2*\[Omega]2^2 + 3*\[Omega]2^4) - 
           16*y^7*(2*\[Omega]1^6*\[Omega]2^2 + 3*\[Omega]1^4*\[Omega]2^4) - 
           4*\[Omega]1*\[Omega]2*(\[Omega]1^6 + \[Omega]1^4*\[Omega]2^2 - 
             6*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) - 
           4*y^5*(2*\[Omega]1^8 - 93*\[Omega]1^6*\[Omega]2^2 - 
             182*\[Omega]1^4*\[Omega]2^4 + 49*\[Omega]1^2*\[Omega]2^6) - 
           8*y^4*(11*\[Omega]1^7*\[Omega]2 + 42*\[Omega]1^5*\[Omega]2^3 + 
             31*\[Omega]1^3*\[Omega]2^5 - 12*\[Omega]1*\[Omega]2^7) + 
           4*y^2*(3*\[Omega]1^7*\[Omega]2 + 8*\[Omega]1^5*\[Omega]2^3 + 
             5*\[Omega]1^3*\[Omega]2^5 + 6*\[Omega]1*\[Omega]2^7) + 
           y*(6*\[Omega]1^8 + 21*\[Omega]1^6*\[Omega]2^2 + 8*\[Omega]1^4*
              \[Omega]2^4 - 49*\[Omega]1^2*\[Omega]2^6 - 2*\[Omega]2^8) - 
           4*y^3*(2*\[Omega]1^8 + 7*\[Omega]1^6*\[Omega]2^2 + 
             20*\[Omega]1^4*\[Omega]2^4 - 17*\[Omega]1^2*\[Omega]2^6 + 
             7*\[Omega]2^8))) + qq1^4*\[Omega]1*
        (-2*qq2*\[Omega]1^3*\[Omega]2^2*(4*(1 + 6*y^2)*\[Omega]1^8 - 
           24*y*(1 + y^2)*\[Omega]1^7*\[Omega]2 - 4*(2 - 37*y^2 + 70*y^4)*
            \[Omega]1^6*\[Omega]2^2 + 2*y*(35 - 186*y^2 + 376*y^4)*
            \[Omega]1^5*\[Omega]2^3 - (35 - 88*y^2 + 44*y^4 + 368*y^6)*
            \[Omega]1^4*\[Omega]2^4 - 16*y*(-3 + 10*y^2 - 12*y^4 + 2*y^6)*
            \[Omega]1^3*\[Omega]2^5 + (-9 + 32*y^2 + 20*y^4 - 64*y^6)*
            \[Omega]1^2*\[Omega]2^6 + 4*y*(-4 + y^2 + 22*y^4)*\[Omega]1*
            \[Omega]2^7 - 2*(-3 + 8*y^2 + 12*y^4)*\[Omega]2^8) + 
         8*\[Omega]1^5*\[Omega]2^3*(6*\[Omega]1^6*\[Omega]2 + 
           11*\[Omega]1^4*\[Omega]2^3 - 60*y^4*\[Omega]1^4*\[Omega]2^3 + 
           48*y^5*\[Omega]1^3*\[Omega]2^4 + 2*\[Omega]1^2*\[Omega]2^5 - 
           2*\[Omega]2^7 + 4*y^3*(11*\[Omega]1^5*\[Omega]2^2 - 
             14*\[Omega]1^3*\[Omega]2^4 - 9*\[Omega]1*\[Omega]2^6) + 
           4*y*(\[Omega]1^7 - 7*\[Omega]1^5*\[Omega]2^2 - 9*\[Omega]1^3*
              \[Omega]2^4 - \[Omega]1*\[Omega]2^6) + 
           y^2*(-20*\[Omega]1^6*\[Omega]2 + 56*\[Omega]1^4*\[Omega]2^3 + 
             60*\[Omega]1^2*\[Omega]2^5 + 12*\[Omega]2^7)) + 
         qq2^3*(-64*y^9*\[Omega]1^4*\[Omega]2^5 + \[Omega]1^3*\[Omega]2^2*
            (\[Omega]1^4 + 5*\[Omega]1^2*\[Omega]2^2 - 6*\[Omega]2^4) + 
           16*y^8*(3*\[Omega]1^5*\[Omega]2^4 + 13*\[Omega]1^3*\[Omega]2^6) - 
           16*y^7*(12*\[Omega]1^6*\[Omega]2^3 + 8*\[Omega]1^4*\[Omega]2^5 + 
             3*\[Omega]1^2*\[Omega]2^7) + y*(-3*\[Omega]1^8*\[Omega]2 + 
             6*\[Omega]1^6*\[Omega]2^3 - \[Omega]1^4*\[Omega]2^5 + 
             6*\[Omega]1^2*\[Omega]2^7) + 4*y^6*(37*\[Omega]1^7*\[Omega]2^2 + 
             57*\[Omega]1^5*\[Omega]2^4 - 30*\[Omega]1^3*\[Omega]2^6 - 
             16*\[Omega]1*\[Omega]2^8) - 4*y^4*(2*\[Omega]1^9 + 
             20*\[Omega]1^7*\[Omega]2^2 + 27*\[Omega]1^5*\[Omega]2^4 - 
             15*\[Omega]1^3*\[Omega]2^6 - 10*\[Omega]1*\[Omega]2^8) + 
           y^2*(4*\[Omega]1^9 + \[Omega]1^7*\[Omega]2^2 - 19*\[Omega]1^5*
              \[Omega]2^4 - 14*\[Omega]1^3*\[Omega]2^6 - 4*\[Omega]1*
              \[Omega]2^8) + 2*y^3*(11*\[Omega]1^8*\[Omega]2 + 
             4*\[Omega]1^6*\[Omega]2^3 + 31*\[Omega]1^4*\[Omega]2^5 - 
             6*\[Omega]1^2*\[Omega]2^7 - 8*\[Omega]2^9) - 
           8*y^5*(4*\[Omega]1^8*\[Omega]2 - 7*\[Omega]1^6*\[Omega]2^3 + 
             5*\[Omega]1^4*\[Omega]2^5 - 3*\[Omega]1^2*\[Omega]2^7 - 
             4*\[Omega]2^9)) + qq2^2*\[Omega]1*\[Omega]2*
          (64*y^8*\[Omega]1^4*\[Omega]2^5 - 80*y^7*\[Omega]1^3*\[Omega]2^4*
            (\[Omega]1^2 - 5*\[Omega]2^2) - 2*\[Omega]1^2*\[Omega]2*
            (\[Omega]1^6 + 2*\[Omega]1^4*\[Omega]2^2 + \[Omega]1^2*
              \[Omega]2^4 - 5*\[Omega]2^6) + 16*y^6*
            (31*\[Omega]1^6*\[Omega]2^3 - 28*\[Omega]1^4*\[Omega]2^5 - 
             22*\[Omega]1^2*\[Omega]2^7) - 
           4*y^5*(57*\[Omega]1^7*\[Omega]2^2 + 253*\[Omega]1^5*\[Omega]2^4 - 
             98*\[Omega]1^3*\[Omega]2^6 - 14*\[Omega]1*\[Omega]2^8) + 
           4*y^3*(9*\[Omega]1^9 - 35*\[Omega]1^7*\[Omega]2^2 + 
             64*\[Omega]1^5*\[Omega]2^4 + 15*\[Omega]1^3*\[Omega]2^6 + 
             21*\[Omega]1*\[Omega]2^8) - y*(10*\[Omega]1^9 - 
             23*\[Omega]1^7*\[Omega]2^2 + 65*\[Omega]1^5*\[Omega]2^4 + 
             42*\[Omega]1^3*\[Omega]2^6 + 24*\[Omega]1*\[Omega]2^8) + 
           4*y^2*(5*\[Omega]1^8*\[Omega]2 - 14*\[Omega]1^6*\[Omega]2^3 - 
             5*\[Omega]1^4*\[Omega]2^5 + 3*\[Omega]1^2*\[Omega]2^7 - 
             2*\[Omega]2^9) - 8*y^4*(2*\[Omega]1^8*\[Omega]2 - 
             65*\[Omega]1^6*\[Omega]2^3 - 34*\[Omega]1^4*\[Omega]2^5 + 
             26*\[Omega]1^2*\[Omega]2^7 - 2*\[Omega]2^9))) + 
       qq1^2*\[Omega]2^2*(128*y*\[Omega]1^9*\[Omega]2^5*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2 + 
         8*qq2^2*\[Omega]1^4*\[Omega]2^2*(2*(1 + 6*y^2)*\[Omega]1^8 - 
           2*y*(7 + 12*y^2)*\[Omega]1^7*\[Omega]2 + (1 + 64*y^2 - 36*y^4)*
            \[Omega]1^6*\[Omega]2^2 + 2*y*(-7 - 16*y^2 + 24*y^4)*\[Omega]1^5*
            \[Omega]2^3 + 8*y^2*(9 - 18*y^2 + 8*y^4)*\[Omega]1^4*
            \[Omega]2^4 + 2*y*(-7 - 16*y^2 + 24*y^4)*\[Omega]1^3*
            \[Omega]2^5 + (1 + 64*y^2 - 36*y^4)*\[Omega]1^2*\[Omega]2^6 - 
           2*y*(7 + 12*y^2)*\[Omega]1*\[Omega]2^7 + 2*(1 + 6*y^2)*
            \[Omega]2^8) - 32*qq2*\[Omega]1^6*\[Omega]2^3*
          (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
          (2*\[Omega]1^2*\[Omega]2 - 6*y^3*\[Omega]1*\[Omega]2^2 - 
           \[Omega]2^3 + y*(2*\[Omega]1^3 - 5*\[Omega]1*\[Omega]2^2) + 
           y^2*(8*\[Omega]1^2*\[Omega]2 - 2*\[Omega]2^3)) + 
         qq2^5*(-1 + 2*y^2)*(-2*\[Omega]1^6*\[Omega]2^2 + 32*y^7*\[Omega]1^5*
            \[Omega]2^3 - \[Omega]1^4*\[Omega]2^4 + 3*\[Omega]1^2*
            \[Omega]2^6 - 8*y^6*\[Omega]1^4*\[Omega]2^2*(11*\[Omega]1^2 + 
             \[Omega]2^2) + 8*y^5*(8*\[Omega]1^7*\[Omega]2 - 
             \[Omega]1^5*\[Omega]2^3 + 2*\[Omega]1^3*\[Omega]2^5) + 
           12*y^3*\[Omega]1*\[Omega]2*(\[Omega]1^6 + \[Omega]1^4*
              \[Omega]2^2 - 5*\[Omega]1^2*\[Omega]2^4 - \[Omega]2^6) + 
           2*y^4*\[Omega]1^2*(-8*\[Omega]1^6 + 4*\[Omega]1^4*\[Omega]2^2 + 
             19*\[Omega]1^2*\[Omega]2^4 + \[Omega]2^6) + 
           y*(6*\[Omega]1^7*\[Omega]2 - 3*\[Omega]1^5*\[Omega]2^3 + 
             10*\[Omega]1^3*\[Omega]2^5 - 5*\[Omega]1*\[Omega]2^7) + 
           y^2*(-8*\[Omega]1^8 - 18*\[Omega]1^6*\[Omega]2^2 + 
             5*\[Omega]1^4*\[Omega]2^4 + 13*\[Omega]1^2*\[Omega]2^6 + 
             8*\[Omega]2^8)) - 2*qq2^3*\[Omega]1^2*\[Omega]2*
          (-6*\[Omega]1^8*\[Omega]2 + 7*\[Omega]1^6*\[Omega]2^3 + 
           416*y^7*\[Omega]1^5*\[Omega]2^4 + 8*\[Omega]1^4*\[Omega]2^5 + 
           13*\[Omega]1^2*\[Omega]2^7 + 2*\[Omega]2^9 - 
           16*y^6*(3*\[Omega]1^6*\[Omega]2^3 + 68*\[Omega]1^4*\[Omega]2^5) + 
           y^5*(-80*\[Omega]1^7*\[Omega]2^2 + 704*\[Omega]1^5*\[Omega]2^4 + 
             336*\[Omega]1^3*\[Omega]2^6) - 4*y^4*(12*\[Omega]1^8*\[Omega]2 + 
             25*\[Omega]1^6*\[Omega]2^3 - 12*\[Omega]1^4*\[Omega]2^5 - 
             29*\[Omega]1^2*\[Omega]2^7) + 4*y^3*(8*\[Omega]1^9 - 
             25*\[Omega]1^7*\[Omega]2^2 - 94*\[Omega]1^5*\[Omega]2^4 - 
             29*\[Omega]1^3*\[Omega]2^6 - 8*\[Omega]1*\[Omega]2^8) - 
           2*y*(2*\[Omega]1^9 + 3*\[Omega]1^7*\[Omega]2^2 + 
             30*\[Omega]1^5*\[Omega]2^4 + 51*\[Omega]1^3*\[Omega]2^6 + 
             8*\[Omega]1*\[Omega]2^8) + 4*y^2*(15*\[Omega]1^8*\[Omega]2 + 
             42*\[Omega]1^6*\[Omega]2^3 + 62*\[Omega]1^4*\[Omega]2^5 + 
             9*\[Omega]1^2*\[Omega]2^7 - 3*\[Omega]2^9)) + 
         qq2^4*\[Omega]1*(10*\[Omega]1^7*\[Omega]2^2 - 2*\[Omega]1^5*
            \[Omega]2^4 + 64*y^8*\[Omega]1^5*\[Omega]2^4 - 
           4*\[Omega]1^3*\[Omega]2^6 - 2*\[Omega]1*\[Omega]2^8 + 
           80*y^7*(5*\[Omega]1^6*\[Omega]2^3 - \[Omega]1^4*\[Omega]2^5) - 
           16*y^6*(22*\[Omega]1^7*\[Omega]2^2 + 28*\[Omega]1^5*\[Omega]2^4 - 
             31*\[Omega]1^3*\[Omega]2^6) + 4*y^5*(14*\[Omega]1^8*\[Omega]2 + 
             98*\[Omega]1^6*\[Omega]2^3 - 253*\[Omega]1^4*\[Omega]2^5 - 
             57*\[Omega]1^2*\[Omega]2^7) - 4*y^2*(2*\[Omega]1^9 - 
             3*\[Omega]1^7*\[Omega]2^2 + 5*\[Omega]1^5*\[Omega]2^4 + 
             14*\[Omega]1^3*\[Omega]2^6 - 5*\[Omega]1*\[Omega]2^8) + 
           8*y^4*(2*\[Omega]1^9 - 26*\[Omega]1^7*\[Omega]2^2 + 
             34*\[Omega]1^5*\[Omega]2^4 + 65*\[Omega]1^3*\[Omega]2^6 - 
             2*\[Omega]1*\[Omega]2^8) + 4*y^3*(21*\[Omega]1^8*\[Omega]2 + 
             15*\[Omega]1^6*\[Omega]2^3 + 64*\[Omega]1^4*\[Omega]2^5 - 
             35*\[Omega]1^2*\[Omega]2^7 + 9*\[Omega]2^9) - 
           y*(24*\[Omega]1^8*\[Omega]2 + 42*\[Omega]1^6*\[Omega]2^3 + 
             65*\[Omega]1^4*\[Omega]2^5 - 23*\[Omega]1^2*\[Omega]2^7 + 
             10*\[Omega]2^9))) + qq1^3*\[Omega]2*
        (32*\[Omega]1^7*\[Omega]2^4*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
            \[Omega]2^2)^2*(4*y*\[Omega]1^2 + \[Omega]1*\[Omega]2 - 
           6*y^2*\[Omega]1*\[Omega]2 - 2*y*\[Omega]2^2) + 
         2*qq2^2*\[Omega]1^3*\[Omega]2*(2*(-1 + 6*y^2)*\[Omega]1^9 + 
           16*(y + 2*y^3)*\[Omega]1^8*\[Omega]2 - (13 + 36*y^2 + 116*y^4)*
            \[Omega]1^7*\[Omega]2^2 + 2*y*(51 + 58*y^2 - 168*y^4)*\[Omega]1^6*
            \[Omega]2^3 + 8*(-1 - 31*y^2 - 6*y^4 + 136*y^6)*\[Omega]1^5*
            \[Omega]2^4 + 4*y*(15 + 94*y^2 - 176*y^4 - 104*y^6)*\[Omega]1^4*
            \[Omega]2^5 + (-7 - 168*y^2 + 100*y^4 + 48*y^6)*\[Omega]1^3*
            \[Omega]2^6 + 2*y*(3 + 50*y^2 + 40*y^4)*\[Omega]1^2*\[Omega]2^7 + 
           6*(1 - 10*y^2 + 8*y^4)*\[Omega]1*\[Omega]2^8 + 
           4*y*(1 - 8*y^2)*\[Omega]2^9) - 16*qq2*\[Omega]1^5*\[Omega]2^2*
          (24*y^6*\[Omega]1^3*\[Omega]2^5 + \[Omega]1*\[Omega]2*
            (\[Omega]1^2 - 5*\[Omega]2^2)*(\[Omega]1^2 + \[Omega]2^2)^2 + 
           2*y^4*(7*\[Omega]1^5*\[Omega]2^3 - 4*\[Omega]1^3*\[Omega]2^5 - 
             9*\[Omega]1*\[Omega]2^7) - y^2*(2*\[Omega]1^7*\[Omega]2 - 
             13*\[Omega]1^5*\[Omega]2^3 + 16*\[Omega]1^3*\[Omega]2^5 + 
             7*\[Omega]1*\[Omega]2^7) + y*(2*\[Omega]1^8 + 23*\[Omega]1^4*
              \[Omega]2^4 + 26*\[Omega]1^2*\[Omega]2^6 + 3*\[Omega]2^8) + 
           y^3*(-12*\[Omega]1^6*\[Omega]2^2 - 38*\[Omega]1^4*\[Omega]2^4 + 
             8*\[Omega]1^2*\[Omega]2^6 + 6*\[Omega]2^8)) - 
         qq2^4*(-1 + 2*y^2)*(-6*\[Omega]1^6*\[Omega]2^3 + 32*y^7*\[Omega]1^5*
            \[Omega]2^4 + 5*\[Omega]1^4*\[Omega]2^5 + \[Omega]1^2*
            \[Omega]2^7 - 8*y^6*(13*\[Omega]1^6*\[Omega]2^3 + 
             3*\[Omega]1^4*\[Omega]2^5) + 8*y^5*(3*\[Omega]1^7*\[Omega]2^2 + 
             10*\[Omega]1^5*\[Omega]2^4 + 12*\[Omega]1^3*\[Omega]2^6) + 
           2*y^4*(16*\[Omega]1^8*\[Omega]2 + 4*\[Omega]1^6*\[Omega]2^3 - 
             63*\[Omega]1^4*\[Omega]2^5 - 37*\[Omega]1^2*\[Omega]2^7) + 
           4*y^3*\[Omega]1*(-4*\[Omega]1^8 + 15*\[Omega]1^4*\[Omega]2^4 + 
             5*\[Omega]1^2*\[Omega]2^6 + 4*\[Omega]2^8) + 
           y*(6*\[Omega]1^7*\[Omega]2^2 - \[Omega]1^5*\[Omega]2^4 + 
             6*\[Omega]1^3*\[Omega]2^6 - 3*\[Omega]1*\[Omega]2^8) + 
           y^2*(-4*\[Omega]1^8*\[Omega]2 - 26*\[Omega]1^6*\[Omega]2^3 - 
             9*\[Omega]1^4*\[Omega]2^5 + 3*\[Omega]1^2*\[Omega]2^7 + 
             4*\[Omega]2^9)) + qq2^3*\[Omega]1*(-128*y^8*\[Omega]1^5*
            \[Omega]2^5 - 240*y^7*\[Omega]1^4*\[Omega]2^4*(\[Omega]1^2 + 
             \[Omega]2^2) - 4*(3*\[Omega]1^7*\[Omega]2^3 - 4*\[Omega]1^5*
              \[Omega]2^5 + 3*\[Omega]1^3*\[Omega]2^7) - 
           32*y^6*(9*\[Omega]1^7*\[Omega]2^3 - 50*\[Omega]1^5*\[Omega]2^5 + 
             9*\[Omega]1^3*\[Omega]2^7) + y^5*(412*\[Omega]1^8*\[Omega]2^2 - 
             476*\[Omega]1^6*\[Omega]2^4 - 476*\[Omega]1^4*\[Omega]2^6 + 
             412*\[Omega]1^2*\[Omega]2^8) + 8*y^2*(4*\[Omega]1^9*\[Omega]2 + 
             11*\[Omega]1^7*\[Omega]2^3 + 4*\[Omega]1^5*\[Omega]2^5 + 
             11*\[Omega]1^3*\[Omega]2^7 + 4*\[Omega]1*\[Omega]2^9) - 
           16*y^4*(8*\[Omega]1^9*\[Omega]2 - 9*\[Omega]1^7*\[Omega]2^3 - 
             16*\[Omega]1^5*\[Omega]2^5 - 9*\[Omega]1^3*\[Omega]2^7 + 
             8*\[Omega]1*\[Omega]2^9) - 4*y^3*(\[Omega]1^10 + 
             31*\[Omega]1^8*\[Omega]2^2 + 89*\[Omega]1^6*\[Omega]2^4 + 
             89*\[Omega]1^4*\[Omega]2^6 + 31*\[Omega]1^2*\[Omega]2^8 + 
             \[Omega]2^10) + y*(2*\[Omega]1^10 + 7*\[Omega]1^8*\[Omega]2^2 + 
             55*\[Omega]1^6*\[Omega]2^4 + 55*\[Omega]1^4*\[Omega]2^6 + 
             7*\[Omega]1^2*\[Omega]2^8 + 2*\[Omega]2^10)))))/
     ((qq1 - qq2)^2*\[Omega]1^2*\[Omega]2^3*
      (\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + \[Omega]2^2)^2*
      (qq1^2*\[Omega]1^2 - 2*qq1*qq2*y*\[Omega]1*\[Omega]2 + 
        qq2^2*\[Omega]2^2)^2)), 
 c2^2*((-512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (y*\[Omega]1 + \[Omega]2)*(-(qq2*\[Omega]1) + qq2*y*\[Omega]2 + 
        2*\[Omega]1*\[Omega]2^2 + qq1*(\[Omega]1 - y*\[Omega]2))^2)/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^2) + 
    (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^2*\[Omega]2^4*(\[Omega]1^2 + y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2) + 4*qq1*\[Omega]1*\[Omega]2^2*(\[Omega]1^3 - 
         (-1 + y^2)*\[Omega]1*\[Omega]2^2 - y*\[Omega]2^3) + 
       qq1^2*(\[Omega]1^4 - y*\[Omega]1^3*\[Omega]2 + y*(-2 + y^2)*\[Omega]1*
          \[Omega]2^3 + y^2*\[Omega]2^4) - 2*qq1*qq2*(\[Omega]1^4 - 
         y*\[Omega]1^3*\[Omega]2 + y*(-2 + y^2)*\[Omega]1*\[Omega]2^3 + 
         y^2*\[Omega]2^4) + qq2^2*(\[Omega]1^4 - y*\[Omega]1^3*\[Omega]2 + 
         y*(-2 + y^2)*\[Omega]1*\[Omega]2^3 + y^2*\[Omega]2^4) + 
       qq2*(-4*\[Omega]1^4*\[Omega]2^2 + 4*y*\[Omega]1*\[Omega]2^5)))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3) - 
    (512*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^2*\[Omega]2^4 - 4*qq2*\[Omega]2^2*(\[Omega]1^2 - 
         y*\[Omega]1*\[Omega]2 + (-1 + y^2)*\[Omega]2^2) + 
       qq1^2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + 
         (-1 + 2*y^2)*\[Omega]2^2) + qq2^2*(\[Omega]1^2 - 
         2*y*\[Omega]1*\[Omega]2 + (-1 + 2*y^2)*\[Omega]2^2) + 
       qq1*(4*\[Omega]1*\[Omega]2^2*(\[Omega]1 - y*\[Omega]2) - 
         2*qq2*(\[Omega]1^2 - 2*y*\[Omega]1*\[Omega]2 + (-1 + 2*y^2)*
            \[Omega]2^2))))/((qq1 - qq2)^2*(-1 + y^2)*\[Omega]2^3)) + 
  c1^2*((-512*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (y*\[Omega]1 + \[Omega]2)*(qq1*y*\[Omega]1 - qq2*y*\[Omega]1 - 
        qq1*\[Omega]2 + qq2*\[Omega]2 + 2*\[Omega]1^2*\[Omega]2)^2)/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^2) - 
    (512*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^4*\[Omega]2^2 + 4*qq2*\[Omega]1^2*\[Omega]2*
        (-(y*\[Omega]1) + \[Omega]2) + qq1^2*y*(-2*\[Omega]1*\[Omega]2 + 
         y*(\[Omega]1^2 + \[Omega]2^2)) + qq2^2*y*(-2*\[Omega]1*\[Omega]2 + 
         y*(\[Omega]1^2 + \[Omega]2^2)) - 
       2*qq1*y*(-2*qq2*\[Omega]1*\[Omega]2 - 2*\[Omega]1^2*\[Omega]2*
          (\[Omega]1 - y*\[Omega]2) + qq2*y*(\[Omega]1^2 + \[Omega]2^2))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]2^3) + 
    (256*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^4*\[Omega]2^2*(\[Omega]1^2 + y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2) - 4*qq2*\[Omega]1^2*\[Omega]2*(y*\[Omega]1^3 + 
         y^2*\[Omega]1^2*\[Omega]2 - \[Omega]2*(\[Omega]1^2 + \[Omega]2^2)) + 
       qq1^2*(y^2*\[Omega]1^4 + y^3*\[Omega]1^3*\[Omega]2 + \[Omega]2^4 - 
         y*\[Omega]1*\[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2)) + 
       qq2^2*(y^2*\[Omega]1^4 + y^3*\[Omega]1^3*\[Omega]2 + \[Omega]2^4 - 
         y*\[Omega]1*\[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2)) - 
       2*qq1*(-2*y*\[Omega]1^5*\[Omega]2 + 2*\[Omega]1^2*\[Omega]2^4 + 
         qq2*(y^2*\[Omega]1^4 + y^3*\[Omega]1^3*\[Omega]2 + \[Omega]2^4 - 
           y*\[Omega]1*\[Omega]2*(2*\[Omega]1^2 + \[Omega]2^2)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3)) + 
  c1*c2*((-1024*Sqrt[2]*a*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^3*\[Omega]2^3 + qq1^2*(y*\[Omega]1^2 - 
         \[Omega]1*\[Omega]2 - y^2*\[Omega]1*\[Omega]2 + y^3*\[Omega]2^2) + 
       qq2^2*(y*\[Omega]1^2 - \[Omega]1*\[Omega]2 - y^2*\[Omega]1*\[Omega]2 + 
         y^3*\[Omega]2^2) - 2*qq2*\[Omega]1*\[Omega]2*
        (\[Omega]1^2 + (-2 + y^2)*\[Omega]2^2) + 
       2*qq1*(\[Omega]1*\[Omega]2*(\[Omega]1^2 - y^2*\[Omega]2^2) + 
         qq2*(-(y*\[Omega]1^2) + \[Omega]1*\[Omega]2 + y^2*\[Omega]1*
            \[Omega]2 - y^3*\[Omega]2^2))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]2^3) + (1024*Sqrt[2]*a^2*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (y*\[Omega]1 + \[Omega]2)*(-4*\[Omega]1^3*\[Omega]2^3 + 
       2*qq2*\[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2) + 
       qq1^2*(\[Omega]1*\[Omega]2 + y^2*\[Omega]1*\[Omega]2 - 
         y*(\[Omega]1^2 + \[Omega]2^2)) + qq2^2*(\[Omega]1*\[Omega]2 + 
         y^2*\[Omega]1*\[Omega]2 - y*(\[Omega]1^2 + \[Omega]2^2)) - 
       2*qq1*(\[Omega]1*\[Omega]2*(\[Omega]1^2 - \[Omega]2^2) + 
         qq2*(\[Omega]1*\[Omega]2 + y^2*\[Omega]1*\[Omega]2 - 
           y*(\[Omega]1^2 + \[Omega]2^2)))))/((qq1 - qq2)^2*(-1 + y^2)*
      \[Omega]1^2*\[Omega]2^2) + (512*Sqrt[2]*G^(5/2)*Pi^(7/2)*(1 - 2*y^2)^2*
      (4*\[Omega]1^3*\[Omega]2^3*(\[Omega]1^2 + y*\[Omega]1*\[Omega]2 + 
         \[Omega]2^2) - 2*qq2*\[Omega]1*\[Omega]2*(\[Omega]1^4 + 
         y*\[Omega]1^3*\[Omega]2 + (-1 + y^2)*\[Omega]1^2*\[Omega]2^2 - 
         y*\[Omega]1*\[Omega]2^3 - \[Omega]2^4) + 
       qq1^2*(-(\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2)) + 
         y*(\[Omega]1^4 + \[Omega]2^4)) + 
       qq2^2*(-(\[Omega]1*\[Omega]2*(\[Omega]1^2 + \[Omega]2^2)) + 
         y*(\[Omega]1^4 + \[Omega]2^4)) - 
       2*qq1*(\[Omega]1*\[Omega]2*(-\[Omega]1^4 - y*\[Omega]1^3*\[Omega]2 + 
           (-1 + y^2)*\[Omega]1^2*\[Omega]2^2 + y*\[Omega]1*\[Omega]2^3 + 
           \[Omega]2^4) + qq2*(-(\[Omega]1*\[Omega]2*(\[Omega]1^2 + 
              \[Omega]2^2)) + y*(\[Omega]1^4 + \[Omega]2^4)))))/
     ((qq1 - qq2)^2*(-1 + y^2)*\[Omega]1^2*\[Omega]2^3))}


==> anc/sChannels.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     18364,        506]
NotebookOptionsPosition[     17153,        479]
NotebookOutlinePosition[     17585,        496]
CellTagsIndexPosition[     17542,        493]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"fList", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "\[Epsilon]"]}], "+", 
       RowBox[{"Log", "[", 
        RowBox[{"qq1", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "2"], "-", "1"}], ")"}]}], "]"}]}], ",", 
      FractionBox["1", 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}]]], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}]]], 
       RowBox[{"Log", "[", 
        FractionBox["qq1", 
         SuperscriptBox["\[Omega]1", "2"]], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}]]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{"qq1", " ", 
          SuperscriptBox["\[Omega]1", "2"]}], 
         SuperscriptBox["qq2", "2"]], "]"}]}], ",", 
      RowBox[{
       FractionBox["1", 
        SqrtBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}]]], 
       RowBox[{"Log", "[", 
        FractionBox["qq1", 
         SuperscriptBox["\[Omega]2", "2"]], "]"}]}], ",", 
      RowBox[{"ArcCosh", "[", "y", "]"}], ",", 
      FractionBox[
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], "]"}], 
       SqrtBox[
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}]]]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Result", " ", "in", " ", "terms", " ", "of", " ", "c1"}], ",", 
    " ", 
    RowBox[{"c2", " ", 
     RowBox[{"(", 
      RowBox[{"see", " ", "2303.07006"}], ")"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mList", "=", 
    RowBox[{"Import", "[", "\"\<mListSCut.m\>\"", "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "Result", " ", "in", " ", "terms", " ", "of", " ", "dot", " ", 
    "products"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]List", "=", 
   RowBox[{"Import", "[", "\"\<epsilonListSCut.m\>\"", "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9100245598169565`*^9, 3.910024578109089*^9}, {
   3.910024648426072*^9, 3.910024673462708*^9}, {3.9100247734785004`*^9, 
   3.910024781233008*^9}, {3.9100294236154118`*^9, 3.9100294309858885`*^9}, {
   3.910029574208187*^9, 3.9100295745307827`*^9}, 3.9106953880071716`*^9, {
   3.9121654167882614`*^9, 
   3.912165479082388*^9}},ExpressionUUID->"cd1a620c-6d24-431b-b922-\
6123b53ef291"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mCollect", "=", 
   RowBox[{"mList", ".", "fList"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Epsilon]Collect", "=", 
   RowBox[{"\[Epsilon]List", ".", "fList"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.910024789941403*^9, 3.910024800399666*^9}, {
  3.9100294974041595`*^9, 3.91002949765294*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"fb5dedaa-4cd6-4372-bf60-55e07ce4f1d2"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Full", " ", "Result"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9100302482745085`*^9, 3.91003025234761*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"b9f00068-a6e5-4ab6-9162-aa23ce750a84"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sChannels", "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1b", "3"], 
        SuperscriptBox["m2b", "2"], " ", "mCollect"}], "+", 
       RowBox[{
        SuperscriptBox["m2b", "3"], 
        SuperscriptBox["m1b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"mCollect", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c1", "\[Rule]", "c2"}], ",", 
            RowBox[{"c2", "\[Rule]", "c1"}], ",", 
            RowBox[{"qq1", "\[Rule]", "qq2"}], ",", 
            RowBox[{"qq2", "\[Rule]", "qq1"}], ",", 
            RowBox[{"\[Omega]1", "\[Rule]", "\[Omega]2"}], ",", 
            RowBox[{"\[Omega]2", "\[Rule]", "\[Omega]1"}]}], "}"}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"sChannels\[Epsilon]\[Epsilon]", "=", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"4", " ", "\[Pi]"}], ")"}], "2"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["m1b", "3"], 
        SuperscriptBox["m2b", "2"], 
        RowBox[{"(", "\[Epsilon]Collect", ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["m1b", "2"], 
        SuperscriptBox["m2b", "3"], 
        RowBox[{"(", 
         RowBox[{"\[Epsilon]Collect", "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"qq1", "\[Rule]", "qq2"}], ",", 
            RowBox[{"qq2", "\[Rule]", "qq1"}], ",", 
            RowBox[{"\[Omega]1", "\[Rule]", "\[Omega]2"}], ",", 
            RowBox[{"\[Omega]2", "\[Rule]", "\[Omega]1"}], ",", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{"q2", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
             RowBox[{"-", 
              RowBox[{"ulp", "[", 
               RowBox[{"q2", ",", "\[Epsilon]"}], "]"}]}]}], ",", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{"u1", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
             RowBox[{"ulp", "[", 
              RowBox[{"u2", ",", "\[Epsilon]"}], "]"}]}], ",", 
            RowBox[{
             RowBox[{"ulp", "[", 
              RowBox[{"u2", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
             RowBox[{"ulp", "[", 
              RowBox[{"u1", ",", "\[Epsilon]"}], "]"}]}]}], "}"}]}], 
         ")"}]}]}], ")"}]}]}], ";"}], " "}]}], "Input",
 CellChangeTimes->{
  3.9100247164654093`*^9, {3.9100248032962184`*^9, 3.910024806134684*^9}, {
   3.910025133213955*^9, 3.910025137712124*^9}, {3.910029506002968*^9, 
   3.910029516553546*^9}, {3.9100302723699465`*^9, 3.9100302841621695`*^9}, {
   3.9100639826799545`*^9, 3.910063986140058*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"388b10cd-7c39-4a28-9e3e-ca75512c1942"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{"Consistency", " ", "check"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.9100302545579624`*^9, 3.9100302610763507`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"bb3007cd-6a7d-461c-ba0d-04a855c1b765"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tracefree", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"c1", "\[Rule]", 
       RowBox[{
        FractionBox["1", 
         RowBox[{
          SuperscriptBox["myq1", "4"], "+", 
          SuperscriptBox["myq2", "4"], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["myq1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["myq2", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}]], 
        RowBox[{"c1nnew", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"myq1", "-", "myq2"}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"myq1", "+", "myq2"}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox["myq1", "2"]}], " ", "y"}], "+", 
           RowBox[{
            SuperscriptBox["myq2", "2"], " ", "y"}], "+", 
           RowBox[{"2", " ", "\[Omega]1", " ", "\[Omega]2"}], "+", 
           FractionBox[
            RowBox[{"2", " ", "myq2", " ", "\[Omega]1", " ", "\[Omega]2"}], 
            RowBox[{"myq1", "-", "myq2"}]], "-", 
           FractionBox[
            RowBox[{"2", " ", "myq2", " ", "\[Omega]1", " ", "\[Omega]2"}], 
            RowBox[{"myq1", "+", "myq2"}]], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["myq1", "2"], "-", 
                 SuperscriptBox["myq2", "2"]}], ")"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["y", "2"]}], ")"}]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["myq1", "2"], " ", 
              SuperscriptBox["\[Omega]1", "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["myq1", "2"], "+", 
                SuperscriptBox["myq2", "2"]}], ")"}], " ", "y", " ", 
              "\[Omega]1", " ", "\[Omega]2"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["myq2", "2"], " ", 
              SuperscriptBox["\[Omega]2", "2"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Omega]1", "2"], " ", 
              SuperscriptBox["\[Omega]2", "2"]}]}]]}], ")"}]}]}]}], ",", 
      RowBox[{"c2", "\[Rule]", 
       RowBox[{"c1nnew", " ", 
        RowBox[{"(", 
         RowBox[{"myq1", "-", "myq2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"myq1", "+", "myq2"}], ")"}]}]}]}], "}"}], "//.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"myq1", "\[Rule]", 
       SqrtBox["qq1"]}], ",", 
      RowBox[{"myq2", "\[Rule]", 
       SqrtBox["qq2"]}]}], "}"}]}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.910030206376196*^9, 3.910030220640524*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9098b1b1-953e-46b0-a547-20a02ef1bd67"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"c1", "\[Rule]", 
    RowBox[{
     FractionBox["1", 
      RowBox[{
       SuperscriptBox["qq1", "2"], "+", 
       SuperscriptBox["qq2", "2"], "-", 
       RowBox[{"2", " ", "qq1", " ", 
        RowBox[{"(", 
         RowBox[{"qq2", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Omega]1", "2"]}]}], ")"}]}]}]], 
     RowBox[{"c1nnew", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"qq1", "-", "qq2"}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "qq1"}], " ", "y"}], "+", 
        RowBox[{"qq2", " ", "y"}], "+", 
        RowBox[{"2", " ", "\[Omega]1", " ", "\[Omega]2"}], "+", 
        FractionBox[
         RowBox[{"4", " ", "qq2", " ", "\[Omega]1", " ", "\[Omega]2"}], 
         RowBox[{"qq1", "-", "qq2"}]], "+", 
        SqrtBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["qq1", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}], "-", 
          RowBox[{"2", " ", "qq1", " ", "qq2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["qq2", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[Omega]1", "2"], " ", 
           SuperscriptBox["\[Omega]2", "2"]}], "+", 
          RowBox[{"4", " ", "qq2", " ", "\[Omega]2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "y"}], " ", "\[Omega]1"}], "+", "\[Omega]2"}], 
            ")"}]}], "+", 
          RowBox[{"4", " ", "qq1", " ", "\[Omega]1", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "-", 
             RowBox[{"y", " ", "\[Omega]2"}]}], ")"}]}]}]]}], ")"}]}]}]}], 
   ",", 
   RowBox[{"c2", "\[Rule]", 
    RowBox[{"c1nnew", " ", 
     RowBox[{"(", 
      RowBox[{"qq1", "-", "qq2"}], ")"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9100302082010612`*^9, 3.910030221191871*^9}, 
   3.9100317303466597`*^9, 3.9100640136413155`*^9, 3.9100684404332867`*^9, 
   3.9106954103510675`*^9, 3.910695483328091*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"79eb85cb-4023-4a8e-87aa-c0f3e435a5d7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"sChannels", "-", "sChannels\[Epsilon]\[Epsilon]"}], "//.", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{"u1", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"c1", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"\[Omega]1", 
              RowBox[{"(", 
               RowBox[{"-", "\[Omega]1"}], ")"}]}], 
             RowBox[{"qq1", "-", "qq2"}]]}], ")"}]}], "+", 
         RowBox[{"c2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y"}], "-", 
            FractionBox[
             RowBox[{"\[Omega]2", 
              RowBox[{"(", 
               RowBox[{"-", "\[Omega]1"}], ")"}]}], 
             RowBox[{"qq1", "-", "qq2"}]]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{"u2", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"c1", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "y"}], "-", 
            FractionBox[
             RowBox[{"\[Omega]1", 
              RowBox[{"(", "\[Omega]2", ")"}]}], 
             RowBox[{"qq1", "-", "qq2"}]]}], ")"}]}], "+", 
         RowBox[{"c2", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            FractionBox[
             RowBox[{"\[Omega]2", 
              RowBox[{"(", "\[Omega]2", ")"}]}], 
             RowBox[{"qq1", "-", "qq2"}]]}], ")"}]}]}]}], ",", 
       RowBox[{
        RowBox[{"ulp", "[", 
         RowBox[{"q2", ",", "\[Epsilon]"}], "]"}], "\[Rule]", 
        RowBox[{
         RowBox[{"c1", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "-", 
            RowBox[{
             FractionBox[
              RowBox[{"\[Omega]1", " "}], 
              RowBox[{"qq1", "-", "qq2"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], 
                RowBox[{"(", 
                 RowBox[{"qq1", "+", "qq2"}], ")"}]}], "-", "qq2"}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"c2", 
          RowBox[{"(", 
           RowBox[{"0", "-", 
            RowBox[{
             FractionBox["\[Omega]2", 
              RowBox[{"qq1", "-", "qq2"}]], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", 
                 FractionBox["1", "2"]}], 
                RowBox[{"(", 
                 RowBox[{"qq1", "+", "qq2"}], ")"}]}], "-", "qq2"}], 
              ")"}]}]}], ")"}]}]}]}]}], "}"}]}], "//.", "tracefree"}], "//.", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"y", "\[Rule]", "11"}], ",", 
     RowBox[{"\[Omega]1", "\[Rule]", "3"}], ",", 
     RowBox[{"\[Omega]2", "\[Rule]", "5"}], ",", 
     RowBox[{"qq1", "\[Rule]", "23"}], ",", 
     RowBox[{"qq2", "\[Rule]", "31"}]}], "}"}]}], "//", 
  "FullSimplify"}]], "Input",
 CellChangeTimes->{{3.9100295182396407`*^9, 3.910029524654648*^9}, {
  3.9100295866663895`*^9, 3.9100296008810425`*^9}, {3.9100296419527864`*^9, 
  3.9100298780231047`*^9}, {3.910029988154413*^9, 3.910030060087285*^9}, {
  3.9100300977766776`*^9, 3.910030104248788*^9}, {3.910030228390304*^9, 
  3.910030234426882*^9}, {3.910031738812624*^9, 3.9100317637470937`*^9}, {
  3.91003180409694*^9, 3.9100318165257206`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"d77f7060-6736-4515-b237-14f2308b0cb6"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9100295203608937`*^9, 3.910029525074212*^9}, 
   3.9100295801117363`*^9, 3.910029689310142*^9, 3.910029775325053*^9, {
   3.9100298189233427`*^9, 3.9100298665607605`*^9}, {3.9100299866327157`*^9, 
   3.9100299893460584`*^9}, {3.910030033090762*^9, 3.9100300609690886`*^9}, {
   3.9100301002482176`*^9, 3.910030107324073*^9}, 3.910030235006155*^9, {
   3.9100317306816216`*^9, 3.910031748325782*^9}, {3.910031802550521*^9, 
   3.9100318172613215`*^9}, 3.910064014435034*^9, 3.910068441198503*^9, 
   3.910695413598959*^9, 3.910695483839673*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"99b27543-fda7-4e51-98fe-f64eabe15bd7"]
}, Open  ]]
},
WindowSize->{960, 472},
WindowMargins->{{-5.5, Automatic}, {Automatic, -5.5}},
Magnification:>0.9 Inherited,
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"86354eda-cf7b-464a-b290-65c68495aac4"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 2913, 90, 145, "Input",ExpressionUUID->"cd1a620c-6d24-431b-b922-6123b53ef291"],
Cell[3474, 112, 428, 9, 43, "Input",ExpressionUUID->"fb5dedaa-4cd6-4372-bf60-55e07ce4f1d2"],
Cell[3905, 123, 238, 4, 25, "Input",ExpressionUUID->"b9f00068-a6e5-4ab6-9162-aa23ce750a84"],
Cell[4146, 129, 2906, 75, 159, "Input",ExpressionUUID->"388b10cd-7c39-4a28-9e3e-ca75512c1942"],
Cell[7055, 206, 247, 4, 25, "Input",ExpressionUUID->"bb3007cd-6a7d-461c-ba0d-04a855c1b765"],
Cell[CellGroupData[{
Cell[7327, 214, 3078, 80, 166, "Input",ExpressionUUID->"9098b1b1-953e-46b0-a547-20a02ef1bd67"],
Cell[10408, 296, 2481, 67, 86, "Output",ExpressionUUID->"79eb85cb-4023-4a8e-87aa-c0f3e435a5d7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12926, 368, 3535, 97, 101, "Input",ExpressionUUID->"d77f7060-6736-4515-b237-14f2308b0cb6"],
Cell[16464, 467, 673, 9, 28, "Output",ExpressionUUID->"99b27543-fda7-4e51-98fe-f64eabe15bd7"]
}, Open  ]]
}
]
*)


